How much averaged null energy must an anisotropic bounce violate?

We show that in Einstein gravity a null-complete, non-static Bianchi I universe (homogeneous, spatially flat and anisotropic) violates the averaged null energy condition (ANEC) along every complete light ray outside at most four null directions, and along all of them if its total energy density, cosmological constant included, is ever positive. Along each complete ray the averaged null energy is at most $-J_p/(8\pi G)$, with equality whenever the integral converges, where $J_p$ is the squared expansion and shear accumulated by a thin bundle of light rays. With spatial sections $\mathbb{R}^3$ the achronal ANEC therefore leaves only Minkowski space, as for flat and open Friedmann models. Under the pointwise null energy condition, every null geodesic of a non-static Bianchi I universe is incomplete. The isotropic bounce of effective loop quantum cosmology has $J_p=1.478\,\omega_B H_{\max}$ (light frequency at the bounce times largest Hubble rate), and at the same critical density the cheapest ray of a strongly anisotropic bounce pays four to five times as much. A Casimir-supported turning point on a three-torus has a deficit of the same order, but at Hubble rates well below the Planck scale its light rays circumnavigate the torus and are not achronal, so the achronal ANEC does not apply to them.

==> anc/SM_code/README.md <==
# Code for "How much averaged null energy must an anisotropic bounce violate?"

A. Zhang and Y. Zhou, Physical Review D (Supplemental Material).

This package regenerates every numerical value and figure of Secs. III and V and
Appendixes D–F of the paper, and checks the analytic statements quoted in Appendix G.
For every value printed in the paper it writes the computed value next to the printed one
with a pass/fail flag. The numerical methods and checks are documented in the Supplemental Material document;
section, equation, table and figure numbers below are
those of the paper.

## Requirements

Python ≥ 3.10 with NumPy, SciPy, mpmath and Matplotlib (`requirements.txt`). No Numba,
SymPy, Wolfram Language, TeX or network access is needed. The reference results were
produced with Python 3.12.13, NumPy 2.5.1, SciPy 1.17.1, mpmath 1.4.1 and Matplotlib 3.11.0
on Windows 11; the quick mode was also run with NumPy 2.5.4, SciPy 1.18.1, mpmath 1.3.0 and
Matplotlib 3.11.2.

```text
python -m pip install -r requirements.txt
```

## Running

```text
python run_all.py            # full mode: paper resolution, writes results/       (about 3 min)
python run_all.py --quick    # quick mode: writes results_quick/                  (about 1.5 min)
python run_all.py --stages lqc,figures      # a subset of stages, full or --quick
```

The quick mode evaluates everything, but the 30 LQC backgrounds of Table I use 576 instead
of 2304 Fibonacci directions each (the refined extrema J_min, J_max are unchanged), the
eta = 0 scan uses 576 directions, and the 9216-direction refinement of the sky average is
skipped. It writes to `results_quick/` and never overwrites the full results in `results/`.
Each module can also be run on its own, from any working directory, for example
`python lqc/run_lqc.py --quick`. Scripts locate the package through their own path; no
absolute paths or environment variables are used. All runs are deterministic (the few
random samples use fixed seeds).

`run_all.py` runs each stage in its own interpreter (`python -I -B`), prints a summary and
writes `<results>/summary.json` (stage timings, number of checks and failures per module)
and `<results>/run_all.log`. Its exit status is 0 only if every check passes.

Reference timings on a Windows 11 workstation: full mode 162 s (LQC 104 s, SNEC 26 s,
topology 17 s, every other stage a few seconds); quick mode 99 s from a fresh copy of the
package (LQC 43 s), and 94 s with the second set of library versions, where every value
with a printed counterpart agreed with the first to a relative 1.1e-8. The full run passes
407 checks and the quick run 406 (the 9216-direction refinement is full-mode only).

The figure scripts use Arial when it is installed (DejaVu Sans otherwise); with Arial the
regenerated figures match those of the paper (Fig. 2 pixel-identical at 200 dpi, Fig. 1
with 2 of 718 200 pixels differing by 3/255 in the color map). Without Arial the layout
checks of `check_figures.py` may report differences in text extents.

## Layout

| Path | Content |
|---|---|
| `run_all.py` | driver (full and `--quick` modes) |
| `smcommon/__init__.py` | result records: computed value, printed value, comparison rule, pass flag |
| `smcommon/curvature.py` | Christoffel, Riemann, Ricci and Einstein tensors of metrics g(t) at 40 digits (mpmath), independent of the paper's formulas |
| `lqc/engine.py` | effective LQC Bianchi I bounces: background in u = arccosh V, optical bulk and Ricci integrals, Kasner tails, extremum refinement, integrated floor, diagnostics |
| `lqc/run_lqc.py` | isotropic bounce, Table I, statements of Sec. V A, Appendix E checks, sky map of Fig. 1(b), eta = 0 scan to the vacuum endpoint |
| `snec/run_snec.py` | SNEC critical lengths of the isotropic bounce (three windows) |
| `casimir/lattice.py` | lattice sums S and M_ij of Eq. (F1) by closed forms, Poisson resummation, theta-function integrals and direct sums |
| `casimir/run_casimir.py` | Table II, Casimir stresses of Appendix F, Casimir turning point of Sec. V B |
| `topology/run_topology.py` | frozen two-torus, Eq. (44): Einstein tensor, breathing and shape modes, tilted family, chronology criteria, z-periodic variant, trace anomaly |
| `periodic_pulses/run_periodic_pulses.py` | periodic model, Eq. (45), and Fig. 2 data; one-line example, compact and weak pulses, three-direction budget, mode-mixing bound (Appendix G) |
| `figures/` | `figstyle.py`, `fig_lqc.py` (Fig. 1), `fig_periodic.py` (Fig. 2), `check_figures.py` (print-size layout checks) |
| `results/` | outputs of the full run (shipped) |

## Output format

Every module writes `results/<module>/<name>.json` with `all_passed`, `runtime_seconds`,
the software versions, the SHA-256 of the scripts, `data` (all computed values, e.g. every
background of the LQC grid) and `entries`, one per check:

```json
{"key": "T1 jmin r=0.5 eta=0.5", "location": "Table I (r=0.5, eta=0.5)",
 "printed": "2.981", "computed": 2.981289415582349, "rule": "round",
 "criterion": "|computed-printed| <= 0.0005", "passed": true}
```

Rules: `round` (the computed value rounds to the printed digits), `sig` (significant
figures), `upper` (a printed bound, "less than 4e-7"), `resid` (a residual quoted to one
digit, "7e-14"), `order` (a residual quoted as an order of magnitude, "1e-11"), `zero`
(an identity, |value| below the stated tolerance), `true` (a qualitative statement), `info`
(diagnostic). Machine-precision residuals can differ in the last digit across platforms.

## Notation and units

The paper's notation is used throughout: J_p (optical bulk), J_iso, H_max, omega_B, r and
eta (amplitude and shape of the LQC anisotropy), s_mid, sigma_B^2, H_inf (asymptotic Hubble
rate of the Casimir turn), a_b (edge of the torus at the turn), a_T (side of the frozen
two-torus), N_cross (number of crossings of the comoving cell), c_x, tau (smearing length),
lambda_b, mu. A generator that can be joined to itself by a timelike curve is "not achronal".
LQC units: ell = gamma sqrt(Delta) = 1, a_i = 1 at the bounce, omega_B = 1; then
J_iso = 0.7391741597799 omega_B/ell = 1.4783483195599 omega_B H_max.

## Map from the paper to the code

| Paper | Printed values | Script | Output |
|---|---|---|---|
| Abstract; Sec. I; Sec. V A, Eq. (41); Sec. VII | J_iso = 1.4783 (1.478, 1.48) omega_B H_max = 0.739 omega_B/ell; H_max = 1/(2 ell), t_b = ell/3 | `lqc/run_lqc.py` | `results/lqc/isotropic.json` |
| Sec. V A | scalar +7 J_p, correction −8 J_p; rho_c ≈ 0.41 rho_P, H_max ≈ 0.93 m_P, J_p/(8 pi G) ≈ 0.055 omega_B m_P^3 | `lqc/run_lqc.py` | `results/lqc/isotropic.json` |
| Sec. III (SNEC remark) | tau_c = 1.53 lambda_b; 1.25 curvature radii; 0.76 to 6.1 lambda_b; t_b ≈ 0.18 t_P; q = 1/3 | `snec/run_snec.py` | `results/snec/snec.json` |
| Table I | all 16 rows (rho_B/rho_c, sigma_B^2/sigma_max^2, ell s_mid, ell H_max, J_min, <J>, J_max in J_iso, floor share) | `lqc/run_lqc.py` | `results/lqc/table1.json`, `results/lqc/grid.csv` |
| Sec. V A, text | J_p > 0 on every ray; I = −J to 7e-14; J_min 1.5–1.6, 3.0–3.1, 4.8–5.0, 4.4–5.1 J_iso; "four to five times"; <J> 7.0–7.3 and J_max 10.1 at r = 0.99; shortfalls 0.9, 12, 21, 30 %; floor 84–87 %, factor five to nine; J_min versus s_mid; sigma_B^2 not monotone; H_max from 1/(2 ell) to 1/(3 ell) | `lqc/run_lqc.py` | `results/lqc/table1.json`, `results/lqc/eta0_scan.json` |
| Sec. V A; Appendix E | eta = 0 family: minimizing ray on the floor lines for r ≤ 0.6, moving away between 0.68 and 0.85, middle axis for r ≥ 0.9; vacuum endpoint J_min = 11.275 omega_B H_max = 5.08 J_iso, J_max = 19.661 omega_B H_max = 8.87 J_iso | `lqc/run_lqc.py` | `results/lqc/eta0_scan.json`, `results/lqc/eta0_scan.csv` |
| Fig. 1 | (a) bars and means of Table I; (b) sky map, minimum 2.98 (plane of the extreme axes), maximum 3.54 (middle axis), contours in steps of 0.1 | `lqc/run_lqc.py`, `figures/fig_lqc.py` | `results/figures/fig_lqc.pdf`, `results/lqc/skymap_r0.50_eta0.50.npz`, `results/lqc/table1.json` |
| Appendix E | Eqs. (E3)–(E6); 69 120 rays; 7e-14; 2e-15; 1e-11; 4e-7; tau_c = 1.527, 6.107, 0.755 lambda_b; curvature radius sqrt(3/2) lambda_b | `lqc/run_lqc.py`, `snec/run_snec.py` | `results/lqc/table1.json`, `results/snec/snec.json` |
| Sec. V B, Eqs. (42)–(43) | c_3 = 0.8375, 0.3914; J_p = 3.4961 (3.496, 3.50) omega_b H_inf; c_x = 2.622; 3.03 and 5.24; H_inf a_b ≈ 0.0044, N_cross ≈ 600, 2.9 Mbar_P for c_3 ≈ 30 | `casimir/run_casimir.py` | `results/casimir/turning_point.json`, `results/casimir/table2.json` |
| Sec. V C, Eq. (44) | G^t_t = G^z_z = 0, G^x_x = G^y_y = −mu^2; rho_Lambda = abs(rho_C), mu^2 = 16 pi G abs(rho_C); −0.305/a_T^4; growth as sinh mu t; only saturated line [dz]; winding rays I = −infinity | `topology/run_topology.py`, `casimir/run_casimir.py` | `results/topology/topology.json` |
| Sec. V D, Fig. 2 | periodic model (X0, Y0, eps) = (2, 2.5, 0.6); saturated rays (±1, ±1, 0); density vanishing at t = 0, pi, 2 pi; positive period average elsewhere | `periodic_pulses/run_periodic_pulses.py`, `figures/fig_periodic.py` | `results/periodic_pulses/periodic_pulses.json`, `results/figures/fig_periodic.pdf` |
| Appendix D | conformally flat tori: threshold 1/(2 max abs(n_i)); a = 10(1+t^2): N_cross = pi/10, J_p = pi abs(p)/10; rates 1.18 mu and 1.94 mu; rhombic decay; aspect ratios 1.306 and 1.129; chronology of winding rays; P ≥ 2 pi/mu | `topology/run_topology.py`, `casimir/run_casimir.py` | `results/topology/topology.json`, `results/casimir/turning_point.json` |
| Table II; Appendix F | nine Casimir energy densities; single circle −pi^2/90 and diag(−1, −1, −1, 3); square torus diag(1, 1, −1, −1), Catalan/3; cubic P_i = rho/3; rectangular tori; trace anomaly mu^4/(1440 pi^2) | `casimir/run_casimir.py`, `topology/run_topology.py` | `results/casimir/table2.json`, `results/topology/topology.json` |
| Appendix G | Eqs. (G1)–(G4), (G6), (G7); (n−1) N_p = −2 eps^2/(X0^2 − eps^2); (n−1) N_dz = −(3/2) bdot^2; 14/15 and 7/30; 1/T scaling; c_P = 1; bound (G9); A^2 versus A^4; Boonserm–Visser bound | `periodic_pulses/run_periodic_pulses.py` | `results/periodic_pulses/periodic_pulses.json` |
| Figs. 1 and 2, print checks | PRD widths, fonts ≥ 8 pt, no overlaps, embedded fonts | `figures/check_figures.py` | `results/figures/figures.json` |

The search key of each value in the JSON files is given by its `location` field (e.g.
`"Table I (r=0.8, eta=1)"`, `"Sec. V B"`, `"Appendix E"`).

## Methods in brief

LQC: the improved effective dynamics with a massless scalar is reduced to the volume
equation (E4) and integrated on both branches in u = arccosh V (DOP853, rtol 2e-12) to
u = 24; J_p (Eq. (20)) and the Ricci integral (Eq. (E6)) use Gauss–Legendre panels
(width 0.25, 12 nodes) and 64-node Gauss–Laguerre Kasner tails that keep the rotation of
the propagation direction; skies are equal-weight Fibonacci sets; extrema are refined by
12-start SLSQP on the simplex x_i = p_i^2 and are numerical, not certified. SNEC: 30-digit
quadrature of I_chi(tau) and of the completed square in Eq. (29), root of tau I_chi/C_chi = −1.
Lattice sums: closed forms, Poisson resummation of one lattice direction, Mellin/theta
integrals, Chowla–Selberg sums for rectangular and rhombic tori, each compared with direct
summation. Curvature identities: Christoffel symbols and Riemann tensors at 40 digits from
the metric. Details and tolerances: Supplemental Material document.

AI tools assisted in preparing this code, as stated in the paper's acknowledgments; the
checks recorded in the JSON files are what validate it.


==> anc/SM_code/casimir/lattice.py <==
r"""Lattice sums for the Casimir stress of conformal fields on flat tori (Appendix F, Eq. (F1)).

    S = sum'_{L in Gamma} zeta(L)/|L|^4,   M_ij = sum'_{L in Gamma} zeta(L) L_i L_j/|L|^6,
    rho = -g_* S/(2 pi^2),   P_ij = g_*/(2 pi^2) (S delta_ij - 4 M_ij),          Eq. (F2)
with zeta(L) = cos(2 pi alpha.n): +1 for periodic cycles and (-1)^(sum n) for antiperiodic
ones on every cycle, and g_* = 1, 2, -2, -4 for a real scalar, a Maxwell field, a Weyl and a
Dirac fermion.  Lengths are in units of the (short) circumference.

Each sum is evaluated by two independent methods:
  * closed forms or one-dimensional Poisson resummation (exponentially convergent), and the
    Mellin/theta-function integral (mpmath);
  * direct summation over a disk or ball of radius R with a continuum tail correction (NumPy).
"""
from __future__ import annotations

import mpmath as mp
import numpy as np

G_STAR = {'real scalar (P)': 1, 'Maxwell (P)': 2, 'Weyl (AP)': -2, 'Dirac (AP)': -4}


# ----------------------------------------------------------------------------- closed forms
def S_circle(alt):
    """One compact direction: sum_{n != 0} chi(n) n^-4 = 2 zeta(4) or -2 eta(4)."""
    return -2 * (1 - mp.mpf(2) ** -3) * mp.zeta(4) if alt else 2 * mp.zeta(4)


def S_square(alt):
    """Square two-torus: 4 zeta(2) beta(2) (beta(2) = Catalan's constant); the alternating sum
    is -1/2 of it."""
    z0 = 4 * mp.zeta(2) * mp.catalan
    return -z0 / 2 if alt else z0


def _row_sum(a, alt):
    """sum_m chi(m) (m^2 + a^2)^(-2) for a > 0 (closed form of the partial-fraction series)."""
    x = mp.pi * a
    if alt:
        cs = 1 / mp.sinh(x)
        return mp.pi * cs / (2 * a ** 3) + mp.pi ** 2 * cs * mp.coth(x) / (2 * a ** 2)
    return mp.pi * mp.coth(x) / (2 * a ** 3) + mp.pi ** 2 / mp.sinh(x) ** 2 / (2 * a ** 2)


def S_cubic_resummed(alt, nmax=12):
    """Cubic three-torus by summing the m-direction in closed form for each (n, k):
    sum' = sum_{m != 0} chi(m) m^-4 + sum_{(n,k) != 0} chi(n+k) sum_m chi(m) (m^2 + n^2 + k^2)^-2.
    For chi = 1 the slowly convergent part pi/(2 rho^3) is summed exactly as
    (pi/2) 4 zeta(3/2) beta(3/2); the remainders decay like exp(-2 pi rho)."""
    total = S_circle(alt)
    if not alt:
        beta32 = mp.dirichlet(mp.mpf(3) / 2, [0, 1, 0, -1])
        total += mp.pi / 2 * 4 * mp.zeta(mp.mpf(3) / 2) * beta32
    for n in range(-nmax, nmax + 1):
        for k in range(-nmax, nmax + 1):
            if n == 0 and k == 0:
                continue
            rho = mp.sqrt(n * n + k * k)
            if alt:
                total += (-1) ** (n + k) * _row_sum(rho, True)
            else:
                x = mp.pi * rho
                total += mp.pi * (mp.coth(x) - 1) / (2 * rho ** 3) + mp.pi ** 2 / mp.sinh(x) ** 2 / (2 * rho ** 2)
    return total


def S_cubic_theta(alt):
    """Mellin representation: sum' chi |n|^-4 = pi^2 int_0^inf u (Theta(u) - 1) du with
    Theta = theta_3^3 (chi = 1) or theta_4^3 (alternating), q = exp(-pi u); the Jacobi
    transformation is used for u < 1."""
    q = lambda u: mp.e ** (-mp.pi * u)
    if not alt:
        th = lambda u: mp.jtheta(3, 0, q(u)) ** 3
        # int_0^1 u (Theta(u) - 1) du = int_1^inf u^(-3/2) (Theta(v) - 1) dv + 2 - 1/2 (Theta(u) = u^-3/2 Theta(1/u))
        I1 = mp.quad(lambda u: (u + u ** (-mp.mpf(3) / 2)) * (th(u) - 1), [1, mp.inf])
        return mp.pi ** 2 * (I1 + mp.mpf(3) / 2)
    big = lambda u: mp.jtheta(4, 0, q(u)) ** 3
    small = lambda u: (u ** (-mp.mpf(1) / 2) * mp.jtheta(2, 0, mp.e ** (-mp.pi / u))) ** 3
    I0 = mp.quad(lambda u: u * (small(u) - 1), [0, 1]) + mp.quad(lambda u: u * (big(u) - 1), [1, mp.inf])
    return mp.pi ** 2 * I0


# ----------------------------------------------------------------------------- binary forms
def _K32(y):
    return mp.sqrt(mp.pi / (2 * y)) * mp.e ** (-y) * (1 + 1 / y)


def epstein2(a, b, c, alt=False, kmax=16, nmax=30):
    """sum'_{(m,n)} chi(m,n) (a m^2 + 2 b m n + c n^2)^(-2), chi = 1 or (-1)^(m+n), a c > b^2.
    Poisson summation in m for each row n (Chowla-Selberg form); the Bessel terms decay like
    exp(-2 pi k z), z = n sqrt(ac - b^2)/a."""
    s = mp.mpf(2)
    a, b, c = mp.mpf(a), mp.mpf(b), mp.mpf(c)
    delta = a * c - b * b
    pref = 2 * mp.pi ** s / mp.gamma(s)
    if alt:
        total = -2 * (1 - mp.mpf(2) ** (1 - 2 * s)) * mp.zeta(2 * s) * a ** (-s)
    else:
        total = 2 * mp.zeta(2 * s) * a ** (-s)
        total += (2 * mp.zeta(2 * s - 1) * mp.sqrt(mp.pi) * mp.gamma(s - mp.mpf(1) / 2) / mp.gamma(s)
                  * a ** (s - 1) * delta ** (mp.mpf(1) / 2 - s))
    for n in range(1, nmax + 1):
        z = n * mp.sqrt(delta) / a
        shift = b * n / a
        sign_n = (-1) ** n if alt else 1
        for sg in (1, -1):
            dlt = sg * shift
            row = mp.mpf(0)
            if alt:
                for k in range(kmax):
                    nu = k + mp.mpf(1) / 2
                    row += 2 * a ** (-s) * pref * (nu / z) ** mp.mpf(1.5) * _K32(2 * mp.pi * nu * z) * mp.cos(2 * mp.pi * nu * dlt)
            else:
                for k in range(1, kmax):
                    row += 2 * a ** (-s) * pref * (k / z) ** mp.mpf(1.5) * _K32(2 * mp.pi * k * z) * mp.cos(2 * mp.pi * k * dlt)
            total += sign_n * row
    return total


def rect_stress(r, gstar, alt):
    """Casimir stress on R x T^2 with circumferences 1 (short side) and r >= 1 (long side):
    returns (rho, P_short, P_long, P_noncompact) times (short side)^4, from
    S = E(1, r^2), M_short = -dE/da / 2, M_long = -r^2 dE/dc / 2 with E(a, c) = epstein2(a, 0, c)."""
    r = mp.mpf(r)
    E = lambda a, c: epstein2(a, 0, c, alt)
    S = E(1, r * r)
    Ms = -mp.diff(lambda a: E(a, r * r), 1) / 2
    Ml = -r * r * mp.diff(lambda c: E(1, c), r * r) / 2
    k = mp.mpf(gstar) / (2 * mp.pi ** 2)
    rho = -k * S
    return rho, k * (S - 4 * Ms), k * (S - 4 * Ml), -rho, (Ms + Ml - S)


# ----------------------------------------------------------------------------- direct sums
def direct_disk(R, alt, weights=('S',), aspect=1.0):
    """Direct sums over the disk |L| <= R of the lattice (m, aspect*n), with the continuum
    tail added for chi = 1.  Returns dict with S, M_xx, M_yy (float64)."""
    m = np.arange(-R, R + 1, dtype=np.float64)
    out = dict(S=0.0, Mxx=0.0, Myy=0.0)
    for mi in m:
        n = np.arange(-int(R / aspect) - 1, int(R / aspect) + 2, dtype=np.float64)
        ly = aspect * n
        r2 = mi * mi + ly * ly
        mask = (r2 > 0) & (r2 <= R * R)
        r2m, nm, lym = r2[mask], n[mask], ly[mask]
        w = np.where(((int(mi) + nm.astype(np.int64)) % 2) == 0, 1.0, -1.0) if alt else np.ones_like(r2m)
        out['S'] += np.sum(w / r2m ** 2)
        out['Mxx'] += np.sum(w * mi * mi / r2m ** 3)
        out['Myy'] += np.sum(w * lym * lym / r2m ** 3)
    if not alt:   # int_{|x|>R} |x|^-4 d^2x / aspect = pi/(R^2 aspect); M splits it equally
        tail = np.pi / (R ** 2 * aspect)
        out['S'] += tail
        out['Mxx'] += tail / 2
        out['Myy'] += tail / 2
    return out


def direct_ball(R, alt):
    """Direct sum over the ball |n| <= R of Z^3 with the continuum tail 4 pi/R for chi = 1."""
    tot = 0.0
    rng = np.arange(-R, R + 1, dtype=np.int64)
    n2 = rng[:, None] ** 2 + rng[None, :] ** 2
    for k in rng:
        r2 = (n2 + k * k).astype(np.float64)
        mask = (r2 > 0) & (r2 <= R * R)
        if alt:
            par = (rng[:, None] + rng[None, :] + k) % 2
            w = np.where(par == 0, 1.0, -1.0)[mask]
        else:
            w = 1.0
        tot += np.sum(w / r2[mask] ** 2)
    if not alt:
        tot += 4 * np.pi / R
    return tot


==> anc/SM_code/casimir/run_casimir.py <==
r"""Casimir lattice sums (Table II, Appendix F) and the Casimir turning point on T^3 (Sec. V B).

Run:  python casimir/run_casimir.py [--quick]     (modes identical; about 15 s)
Outputs: results/casimir/table2.json, results/casimir/turning_point.json

Turning point, Eq. (42): a = a_b sqrt(cosh 2 H_inf t) on the unit cubic torus, sourced by
rho_C = -c_3/a^4 = 3 p_C and V = 3 Mbar^2 H_inf^2 with a_b^4 = c_3/(3 Mbar^2 H_inf^2).
Units for the curvature check: Mbar = H_inf = 1 (8 pi G = 1) and c_3 = 3, so a_b = 1.
"""
from __future__ import annotations

import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))

import mpmath as mp                                   # noqa: E402
import numpy as np                                    # noqa: E402

from smcommon import Recorder, finish, parse_mode     # noqa: E402
from smcommon.curvature import curvature              # noqa: E402
from casimir import lattice as L                      # noqa: E402

mp.mp.dps = 30
TWO_PI2 = 2 * mp.pi ** 2

# Table II as printed: rho a^4 for (real scalar P, Weyl AP, Maxwell P)
TABLE2 = {'R2 x S1': ('-0.1097', '-0.1919', '-0.2193'),
          'R x T2 square': ('-0.3053', '-0.3053', '-0.6106'),
          'T3 cubic': ('-0.8375', '-0.3914', '-1.6751')}
# input of Ref. [Zhang2026Casimir] (arXiv:2610.24905v2): N_C^eff = 17.9 (zero-mode fraction 0.30)
# in units of gamma_C = Z_3/pi^2, and H_inf = 6.116e-6 Mbar
N_EFF = mp.mpf('17.9')
H_REF = mp.mpf('6.116e-6')


def table2(rec):
    loc = 'Table II; Appendix F'
    sums = {}
    for alt in (False, True):
        sums[('R2 x S1', alt)] = (L.S_circle(alt), None)
        sq_cf = L.S_square(alt)
        sq_cs = L.epstein2(1, 0, 1, alt)
        sq_dir = L.direct_disk(1500, alt)['S']
        sums[('R x T2 square', alt)] = (sq_cf, (sq_cs, sq_dir))
        cu_rs = L.S_cubic_resummed(alt)
        cu_th = L.S_cubic_theta(alt)
        cu_dir = L.direct_ball(60, alt)
        sums[('T3 cubic', alt)] = (cu_rs, (cu_th, cu_dir))
        tag = 'AP' if alt else 'P'
        rec.add(f'square torus ({tag}): 4 zeta(2) beta(2) [x -1/2] vs Chowla-Selberg', float(sq_cf - sq_cs), None,
                loc, rule='zero', tol=1e-25)
        rec.add(f'square torus ({tag}): closed form vs direct disk sum R = 1500 (relative)',
                float(abs(sq_dir / sq_cf - 1)), None, loc, rule='zero', tol=1e-8)
        rec.add(f'cubic torus ({tag}): resummed vs theta-function integral', float(cu_rs - cu_th), None, loc,
                rule='zero', tol=1e-20)
        rec.add(f'cubic torus ({tag}): resummed vs direct ball sum R = 60 (relative)',
                float(abs(cu_dir / cu_rs - 1)), None, loc, rule='zero', tol=2e-5)
    rec.data['lattice_sums'] = {f'{k[0]} ({"AP" if k[1] else "P"})': float(v[0]) for k, v in sums.items()}
    for sec, (ps, pw, pm) in TABLE2.items():
        S_p = sums[(sec, False)][0]
        S_a = sums[(sec, True)][0]
        rec.add(f'Table II {sec}: real scalar (P)', float(-1 * S_p / TWO_PI2), ps, loc)
        rec.add(f'Table II {sec}: Weyl (AP)', float(-(-2) * S_a / TWO_PI2), pw, loc)
        rec.add(f'Table II {sec}: Maxwell (P)', float(-2 * S_p / TWO_PI2), pm, loc)
    # single circle: rho = -pi^2/90 and T^mu_nu = rho diag(-1,-1,-1,3) (compact direction last)
    S1 = L.S_circle(False)
    rho = -S1 / TWO_PI2
    P_c = (S1 - 4 * S1) / TWO_PI2
    rec.add('single circle: rho a^4 + pi^2/90', float(rho + mp.pi ** 2 / 90), None, 'Appendix F', rule='zero',
            tol=1e-28)
    vec = [(-rho) / rho, (-rho) / rho, (-rho) / rho, P_c / rho]
    rec.add('single circle: T^mu_nu/rho - diag(-1,-1,-1,3)', float(max(abs(v - w) for v, w in zip(vec, [-1, -1, -1, 3]))),
            None, 'Appendix F', rule='zero', tol=1e-28)
    # square torus: T^mu_nu = |rho| diag(1, 1, -1, -1) in (t, z, x, y); value = Catalan/3
    Ssq = L.S_square(False)
    rho = -Ssq / TWO_PI2
    Px = (Ssq - 4 * Ssq / 2) / TWO_PI2
    vec = [-rho / abs(rho), -rho / abs(rho), Px / abs(rho), Px / abs(rho)]
    rec.add('square torus: T^mu_nu/|rho| - diag(1,1,-1,-1)', float(max(abs(v - w) for v, w in zip(vec, [1, 1, -1, -1]))),
            None, 'Appendix F', rule='zero', tol=1e-28)
    rec.add('square torus: rho a^4 + Catalan/3 (real scalar P and Weyl AP)',
            float(max(abs(rho + mp.catalan / 3), abs(2 * L.S_square(True) / TWO_PI2 + mp.catalan / 3))), None,
            'Appendix F', rule='zero', tol=1e-28)
    rec.add('square torus: |rho| a_T^4 (Sec. V C, "-0.305/a_T^4")', float(-rho), '0.305', 'Sec. V C')
    # cubic torus: P_i = rho/3, rho + P_i = 4 rho/3, c_3 = -rho a^4
    Scu = sums[('T3 cubic', False)][0]
    rho = -Scu / TWO_PI2
    Pi = (Scu - 4 * Scu / 3) / TWO_PI2
    rec.add('cubic torus: P_i - rho/3', float(Pi - rho / 3), None, 'Appendix F', rule='zero', tol=1e-28)
    rec.add('cubic torus: c_3 per periodic real scalar', float(-rho), '0.8375', 'Sec. V B; Appendix F')
    rec.add('cubic torus: c_3 per antiperiodic Weyl fermion', float(-2 * sums[('T3 cubic', True)][0] / TWO_PI2),
            '0.3914', 'Sec. V B; Appendix F')
    # rectangular tori: tracelessness, rho delta + P = -(2 g/pi^2) M, and the long-side null energy
    rows = []
    neg = True
    for r in (1.0, 1.1, 1.3, 1.5, 2.0, 3.0, 5.0, 10.0, 30.0):
        row = dict(r=r)
        for name, g, alt in (('scalar_P', 1, False), ('weyl_AP', -2, True)):
            rho, Ps, Pl, Pn, _ = L.rect_stress(r, g, alt)
            row[name] = dict(rho=float(rho), P_short=float(Ps), P_long=float(Pl), null_long=float(rho + Pl))
            row[name]['trace'] = float(-rho + Ps + Pl + Pn)
            # values below the working precision (AP fermions at aspect 30: ~1e-40) are not tested
            if abs(rho + Pl) > mp.mpf(10) ** (-mp.mp.dps + 5):
                neg = neg and (rho + Pl < 0)
        rows.append(row)
    rec.data['rectangular_tori'] = rows
    rec.add('rectangular torus: traceless stress (max |T^mu_mu| a^4)',
            max(abs(x[n]['trace']) for x in rows for n in ('scalar_P', 'weyl_AP')), None, 'Appendix F',
            rule='zero', tol=1e-25)
    rec.add('rectangular torus: rho + P_long < 0 for aspect ratios 1 to 30 (P bosons, AP fermions)', neg, None,
            'Appendix F', rule='true', note='AP fermions decay like exp(-pi r): at r = 30 the value is below '
            'the 30-digit working precision and is not tested')
    decay = all(abs(rows[i + 1][n]['null_long']) <= abs(rows[i][n]['null_long'])
                for i in range(len(rows) - 1) for n in ('scalar_P', 'weyl_AP'))
    small = max(abs(rows[-1][n]['null_long'] / rows[0][n]['null_long']) for n in ('scalar_P', 'weyl_AP'))
    rec.add('rectangular torus: |rho + P_long| decreases monotonically with the aspect ratio', decay, None,
            'Appendix F ("tends to zero only as the aspect ratio tends to infinity")', rule='true')
    rec.add('rectangular torus: |rho + P_long| at aspect 30 relative to aspect 1', small, None, 'Appendix F',
            rule='zero', tol=1e-3)
    return sums


def turning_point(rec, Z3):
    loc = 'Sec. V B'
    # ---- Einstein equations with Casimir + potential source (8 pi G = Mbar = H = 1, c_3 = 3, a_b = 1)
    a = lambda t: mp.sqrt(mp.cosh(2 * t))
    gfun = lambda t: mp.diag([-1, a(t) ** 2, a(t) ** 2, a(t) ** 2])
    worst = mp.mpf(0)
    for t in (mp.mpf('-1.3'), mp.mpf('0'), mp.mpf('0.37'), mp.mpf('2.1')):
        cv = curvature(gfun, t)
        rhoC = -3 / a(t) ** 4
        Vp = 3
        T = [-(rhoC + Vp), rhoC / 3 - Vp, rhoC / 3 - Vp, rhoC / 3 - Vp]    # T^mu_nu
        worst = max(worst, max(abs(cv['einstein_mixed'][i, i] - T[i]) for i in range(4)))
        H = mp.tanh(2 * t)
        worst = max(worst, abs(H ** 2 - (1 - 1 / a(t) ** 4)))
        if t == 0:
            g00_turn = cv['einstein'][0, 0]
    rec.add('Einstein equations G^mu_nu = 8 pi G T^mu_nu and H = H_inf tanh 2H_inf t (max residual)', float(worst),
            None, 'Sec. V B, Eq. (42)', rule='zero', tol=1e-25)
    rec.add('G_00 = 0 at the turn t = 0', float(g00_turn), None, 'Sec. V B', rule='zero', tol=1e-25)
    # ---- optical bulk, Eq. (43): J = 2|p| int H^2/a dt in units omega_b = |p|/a_b = 1, H_inf = 1
    J = mp.quad(lambda t: 2 * mp.tanh(2 * t) ** 2 / a(t), [-mp.inf, 0, mp.inf])
    I = mp.quad(lambda t: -2 * (2 / mp.cosh(2 * t) ** 2) / a(t), [-mp.inf, 0, mp.inf])  # -2 omega Hdot
    closed = 2 * mp.sqrt(mp.pi) * mp.gamma(mp.mpf(5) / 4) / mp.gamma(mp.mpf(7) / 4)
    rec.add('J_p/(omega_b H_inf), Eq. (43)', float(closed), '3.4961', 'Sec. V B, Eq. (43)')
    rec.add('J_p/(omega_b H_inf), Sec. I', float(closed), '3.496', 'Sec. I')
    rec.add('J_p/(omega_b H_inf), Sec. VII', float(closed), '3.50', 'Sec. VII')
    rec.add('closed form - quadrature', float(closed - J), None, 'Sec. V B', rule='zero', tol=1e-25)
    rec.add('I_p + J_p (Ricci integral)', float(I + J), None, 'Sec. V B ("J_p = -I_p")', rule='zero', tol=1e-25)
    # Casimir pays it: 8 pi G int omega (rho + p) dt with rho_C + p_C = (4/3) rho_C; V drops out
    pay = mp.quad(lambda t: (1 / a(t)) * (mp.mpf(4) / 3) * (-3 / a(t) ** 4), [-mp.inf, 0, mp.inf])
    rec.add('8 pi G int omega (rho_C + p_C) dt + J_p (Eq. (28))', float(pay + J), None, 'Sec. V B', rule='zero',
            tol=1e-25)
    # ---- light crossings and achronality, App. D (conformally flat tori)
    cx = mp.sqrt(mp.pi) * mp.gamma(mp.mpf(1) / 4) / (2 * mp.gamma(mp.mpf(3) / 4))
    ncross = mp.quad(lambda t: 1 / a(t), [-mp.inf, 0, mp.inf])         # times H_inf a_b
    rec.add('c_x = sqrt(pi) Gamma(1/4)/(2 Gamma(3/4))', float(cx), '2.622', loc)
    rec.add('N_cross H_inf a_b - c_x (quadrature of int dt/a)', float(ncross - cx), None, loc, rule='zero', tol=1e-25)
    rec.add('threshold: no generator achronal below H_inf a_b = 2 c_x/sqrt(3)', float(2 * cx / mp.sqrt(3)), '3.03', loc)
    rec.add('threshold: every generator achronal from H_inf a_b = 2 c_x', float(2 * cx), '5.24', loc)
    # lattice criterion min_{L in Z^3, n.L<0} |L|^2/(2|n.L|) = 1/(2 max|n_i|), brute force
    rngv = np.arange(-4, 5)
    Ls = np.array([[i, j, k] for i in rngv for j in rngv for k in rngv if (i, j, k) != (0, 0, 0)], float)
    zz = 1 - 2 * (np.arange(4000) + .5) / 4000
    az = np.arange(4000) * np.pi * (3 - np.sqrt(5))
    dirs = np.column_stack((np.sqrt(1 - zz * zz) * np.cos(az), np.sqrt(1 - zz * zz) * np.sin(az), zz))
    dirs = np.vstack((dirs, np.eye(3), np.ones((1, 3)) / np.sqrt(3), np.array([[1, 1, 0]]) / np.sqrt(2)))
    nl = dirs @ Ls.T
    thr = np.where(nl < 0, (Ls ** 2).sum(1)[None, :] / (2 * np.abs(np.where(nl < 0, nl, 1))), np.inf).min(1)
    dev = float(np.max(np.abs(thr - 1 / (2 * np.max(np.abs(dirs), axis=1)))))
    rec.add('min_L |L|^2/(2|n.L|) - 1/(2 max|n_i|) over 4005 directions (|L_i| <= 4)', dev, None,
            'Appendix D (conformally flat tori)', rule='zero', tol=1e-12)
    rec.add('largest achronality threshold over directions = sqrt(3)/2', float(thr.max() - np.sqrt(3) / 2), None,
            'Appendix D', rule='zero', tol=1e-12)
    # ---- Casimir support: H_inf a_b = (c_3/3)^(1/4) (H_inf/Mbar)^(1/2)
    c3 = N_EFF * Z3 / mp.pi ** 2
    hab = (c3 / 3) ** (mp.mpf(1) / 4) * mp.sqrt(H_REF)
    ab = (c3 / (3 * H_REF ** 2)) ** (mp.mpf(1) / 4)                   # a_b in 1/Mbar
    rec.add('H_inf a_b from a_b^4 = c_3/(3 Mbar^2 H_inf^2) vs closed form', float(H_REF * ab - hab), None, loc,
            rule='zero', tol=1e-25)
    rec.add('c_3 of Ref. [Zhang2026Casimir] (17.9 x Z_3/pi^2)', float(c3), '30', loc, rule='sig', sig=2)
    rec.add('H_inf a_b for c_3 = 29.98, H_inf = 6.116e-6 Mbar', float(hab), '0.0044', loc)
    rec.add('N_cross = c_x/(H_inf a_b)', float(cx / hab), '600', loc, rule='sig', sig=2)
    hneed = (2 * cx / mp.sqrt(3)) ** 2 / mp.sqrt(c3 / 3)
    rec.add('H_inf/Mbar needed for an achronal generator', float(hneed), '2.9', loc)
    for c3x in (mp.mpf(30),):
        h2 = (c3x / 3) ** (mp.mpf(1) / 4) * mp.sqrt(H_REF)
        rec.add('H_inf a_b with c_3 = 30 exactly', float(h2), '0.0044', loc)
        rec.add('N_cross with c_3 = 30 exactly', float(cx / h2), '600', loc, rule='sig', sig=2)
        rec.add('H_inf/Mbar needed with c_3 = 30 exactly', float((2 * cx / mp.sqrt(3)) ** 2 / mp.sqrt(c3x / 3)), '2.9', loc)
    rec.data['reference_parameters'] = dict(N_eff=float(N_EFF), Z3_over_pi2=float(Z3 / mp.pi ** 2), c3=float(c3),
                                            H_inf_over_Mbar=float(H_REF), a_b_times_Mbar=float(ab),
                                            H_inf_a_b=float(hab), N_cross=float(cx / hab))
    # ---- a = 10(1 + t^2) on the unit cubic torus (Appendix D)
    W10 = mp.quad(lambda t: 1 / (10 * (1 + t * t)), [-mp.inf, 0, mp.inf])
    J10 = mp.quad(lambda t: 2 * (2 * t / (1 + t * t)) ** 2 / (10 * (1 + t * t)), [-mp.inf, 0, mp.inf])
    I10 = mp.quad(lambda t: -2 * (2 * (1 - t * t) / (1 + t * t) ** 2) / (10 * (1 + t * t)), [-mp.inf, 0, mp.inf])
    rec.add('a = 10(1+t^2): N_cross - pi/10', float(W10 - mp.pi / 10), None, 'Appendix D', rule='zero', tol=1e-25)
    rec.add('a = 10(1+t^2): N_cross < 1/2 (every generator achronal)', bool(W10 < mp.mpf(1) / 2), None,
            'Appendix D', rule='true')
    rec.add('a = 10(1+t^2): J_p/|p| - pi/10', float(J10 - mp.pi / 10), None, 'Appendix D', rule='zero', tol=1e-25)
    rec.add('a = 10(1+t^2): I_p + J_p', float(I10 + J10), None, 'Appendix D', rule='zero', tol=1e-25)


def main():
    mode = parse_mode(description=__doc__)
    rec = Recorder('casimir', 'table2', mode)
    sums = table2(rec)
    c1 = finish(rec, scripts=[__file__, L.__file__])
    rec = Recorder('casimir', 'turning_point', mode)
    turning_point(rec, sums[('T3 cubic', False)][0])
    c2 = finish(rec, scripts=[__file__, L.__file__])
    return max(c1, c2)


if __name__ == '__main__':
    sys.exit(main())


==> anc/SM_code/figures/check_figures.py <==
"""Automatic print-size checks of Fig. 1 and Fig. 2 (run after fig_lqc.py and fig_periodic.py).

Each figure is rebuilt and drawn at print size (300 dpi canvas) and tested for
  1. width equal to a PRD column width (3.375 in or 7.0 in);
  2. every drawn text at least 8 pt;
  3. every drawn text inside the canvas;
  4. no two drawn texts overlapping;
  5. no text and no legend box on a data glyph (artists with gid='data');
  6. no text straddling an axes frame;
and the written PDF (page size; embedded fonts if `pdffonts` is installed) and PNG (pixel
size, 300 dpi) are inspected.  Output: <results>/figures/figures.json.
Run:  python figures/check_figures.py [--quick]
"""
import re
import shutil
import struct
import subprocess
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
sys.path.insert(0, str(HERE.parent))
import numpy as np                                  # noqa: E402
import figstyle as fs                               # noqa: E402

fs.apply()
import matplotlib.pyplot as plt                     # noqa: E402
from matplotlib.text import Text                    # noqa: E402

from smcommon import Recorder, finish, parse_mode, results_dir   # noqa: E402
import fig_lqc                                      # noqa: E402
import fig_periodic                                 # noqa: E402

DPI = 300
TOL = 0.5          # px at 300 dpi: intersections thinner than this are ignored
MIN_PT = 8.0
WIDTHS = (fs.SINGLE, fs.DOUBLE)


def drawn_texts(fig):
    rec = []
    orig = Text.draw

    def draw(self, renderer):
        orig(self, renderer)
        if self.get_visible() and self.get_text().strip():
            rec.append(self)
    Text.draw = draw
    try:
        fig.canvas.draw()
    finally:
        Text.draw = orig
    out, seen = [], set()
    for t in rec:
        if id(t) not in seen:
            seen.add(id(t))
            out.append(t)
    return out


def ext(b):
    return [float(b.x0), float(b.y0), float(b.x1), float(b.y1)]


def overlap(a, b, tol=TOL):
    return min(a[2], b[2]) - max(a[0], b[0]) > tol and min(a[3], b[3]) - max(a[1], b[1]) > tol


def glyph_boxes(fig):
    boxes = []
    px = fig.dpi / 72.0
    for ax in fig.axes:
        for ln in ax.get_lines():
            if ln.get_gid() != 'data' or not ln.get_visible():
                continue
            xy = ln.get_transform().transform(np.asarray(ln.get_xydata(), float))
            mk = ln.get_marker()
            if mk not in (None, 'None', '', ' ', 'none'):
                r = 0.5 * (ln.get_markersize() + ln.get_markeredgewidth()) * px
                for x, y in xy:
                    boxes.append([x - r, y - r, x + r, y + r])
            if ln.get_linestyle() not in ('None', 'none', '', ' '):
                hw = 0.5 * ln.get_linewidth() * px
                for (x0, y0), (x1, y1) in zip(xy[:-1], xy[1:]):
                    boxes.append([min(x0, x1) - hw, min(y0, y1) - hw, max(x0, x1) + hw, max(y0, y1) + hw])
    return boxes


def straddles(path, box):
    x0, y0, x1, y1 = box[0] + TOL, box[1] + TOL, box[2] - TOL, box[3] - TOL
    xs, ys = np.linspace(x0, x1, 7), np.linspace(y0, y1, 5)
    pts = np.array([(x, y) for x in xs for y in (y0, y1)] + [(x, y) for y in ys for x in (x0, x1)])
    inside = path.contains_points(pts)
    return bool(inside.any() and not inside.all())


def check_figure(fig):
    fig.set_dpi(DPI)
    W, H = fig.get_size_inches()
    texts = drawn_texts(fig)
    r = fig.canvas.get_renderer()
    canvas = [0.0, 0.0, W * DPI, H * DPI]
    boxes = [(t, ext(t.get_window_extent(r))) for t in texts]
    issues = []
    if not any(abs(W - w) < 1e-6 for w in WIDTHS):
        issues.append(f'width {W:.3f} in is not a PRD column width')
    issues += [f'font {t.get_fontsize():.2f} pt < 8 pt' for t, _ in boxes if t.get_fontsize() < MIN_PT - 1e-9]
    for t, b in boxes:
        if b[0] < -TOL or b[1] < -TOL or b[2] > canvas[2] + TOL or b[3] > canvas[3] + TOL:
            issues.append(f'text outside canvas: "{t.get_text()}"')
    for i in range(len(boxes)):
        for j in range(i + 1, len(boxes)):
            if overlap(boxes[i][1], boxes[j][1]):
                issues.append(f'text overlap: "{boxes[i][0].get_text()}" / "{boxes[j][0].get_text()}"')
    glyphs = glyph_boxes(fig)
    for t, b in boxes:
        if any(overlap(b, g) for g in glyphs):
            issues.append(f'text on data glyph: "{t.get_text()}"')
    for ax in fig.axes:
        lg = ax.get_legend()
        if lg is not None and any(overlap(ext(lg.get_window_extent(r)), g) for g in glyphs):
            issues.append('legend box on data glyph')
    frames = [ax.patch.get_path().transformed(ax.patch.get_transform()) for ax in fig.axes
              if ax.get_visible() and ax.axison]
    for t, b in boxes:
        if any(straddles(p, b) for p in frames):
            issues.append(f'text straddles a frame: "{t.get_text()}"')
    sizes = sorted({round(t.get_fontsize(), 2) for t, _ in boxes})
    return dict(width_in=float(W), height_in=float(H), n_texts=len(boxes), font_sizes_pt=sizes,
                n_data_glyphs=len(glyphs), issues=issues)


def pdf_info(path):
    raw = path.read_bytes()
    m = re.search(rb'/MediaBox\s*\[\s*([\d.\-]+)\s+([\d.\-]+)\s+([\d.\-]+)\s+([\d.\-]+)\s*\]', raw)
    box = [float(v) for v in m.groups()] if m else None
    info = dict(page_in=[round((box[2] - box[0]) / 72, 4), round((box[3] - box[1]) / 72, 4)] if box else None)
    tool = shutil.which('pdffonts')
    if tool:
        res = subprocess.run([tool, str(path)], capture_output=True, text=True)
        rows = [ln.split() for ln in res.stdout.splitlines()[2:] if ln.strip()]
        fonts = []
        for row in rows:
            yes_no = [c for c in row if c in ('yes', 'no')]
            fonts.append(dict(name=row[0], embedded=yes_no[0] == 'yes' if yes_no else None))
        info['fonts'] = fonts
        info['all_fonts_embedded'] = all(f['embedded'] for f in fonts)
    return info


def png_info(path):
    raw = path.read_bytes()
    w, h = struct.unpack('>II', raw[16:24])
    dpi = None
    i = 8
    while i < len(raw):
        n = struct.unpack('>I', raw[i:i + 4])[0]
        kind = raw[i + 4:i + 8]
        if kind == b'pHYs':
            ppx, ppy, unit = struct.unpack('>IIB', raw[i + 8:i + 17])
            dpi = round(ppx * 0.0254, 1) if unit == 1 else None
            break
        if kind == b'IDAT':
            break
        i += 12 + n
    return dict(pixels=[w, h], dpi=dpi)


def main():
    mode = parse_mode(description=__doc__)
    res = results_dir(mode)
    rec = Recorder('figures', 'figures', mode)
    builders = {'fig_lqc': (lambda: fig_lqc.build(res / 'lqc'), 'Fig. 1'),
                'fig_periodic': (lambda: fig_periodic.build(), 'Fig. 2')}
    for name, (builder, label) in builders.items():
        fig, info = builder()
        out = check_figure(fig)
        plt.close(fig)
        pdf, png = res / 'figures' / f'{name}.pdf', res / 'figures' / f'{name}.png'
        if pdf.exists():
            out['pdf'] = pdf_info(pdf)
            if out['pdf']['page_in'] and abs(out['pdf']['page_in'][0] - out['width_in']) > 2e-3:
                out['issues'].append('PDF page width differs from figure width')
            if out['pdf'].get('all_fonts_embedded') is False:
                out['issues'].append('PDF has non-embedded fonts')
        else:
            out['issues'].append('PDF missing')
        if png.exists():
            out['png'] = png_info(png)
            exp = [round(out['width_in'] * DPI), round(out['height_in'] * DPI)]
            if out['png']['pixels'] != exp:
                out['issues'].append(f'PNG is {out["png"]["pixels"]} instead of {exp}')
        rec.data[name] = out
        rec.add(f'{label} ({name}): layout and file checks pass', not out['issues'], None, label, rule='true',
                note='; '.join(out['issues']))
        rec.add(f'{label} ({name}): smallest font size [pt]', min(out['font_sizes_pt']), None, label, rule='info')
        print(f'{name}: {"PASS" if not out["issues"] else out["issues"]}; {out["width_in"]} x {out["height_in"]} in; '
              f'fonts {out["font_sizes_pt"]} pt')
    return finish(rec, scripts=[__file__, fig_lqc.__file__, fig_periodic.__file__])


if __name__ == '__main__':
    sys.exit(main())


==> anc/SM_code/figures/fig_lqc.py <==
"""Fig. 1 (fig_lqc.pdf): null-energy deficit of effective LQC Bianchi I bounces.

(a) range plot of J_min, <J> and J_max (units of J_iso = 0.739 omega_B/ell) against the
    amplitude r for the shapes eta = 0, 0.5, 1 (eta and -eta give the same values);
(b) Mollweide map of J_p/J_iso over the directions at the bounce for (r, eta) = (0.5, 0.5),
    with the principal axes of the bounce and the minimizing directions marked.
Inputs: <results>/lqc/grid.csv and <results>/lqc/skymap_r0.50_eta0.50.npz, written by
lqc/run_lqc.py.  Output: <results>/figures/fig_lqc.pdf and .png.
Run:  python figures/fig_lqc.py [--quick]
"""
import csv
import json
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
sys.path.insert(0, str(HERE.parent))
import numpy as np                                  # noqa: E402
import figstyle as fs                               # noqa: E402

fs.apply()
import matplotlib.pyplot as plt                     # noqa: E402
from matplotlib import patheffects as pe            # noqa: E402
from matplotlib.lines import Line2D                 # noqa: E402
from matplotlib.ticker import MultipleLocator       # noqa: E402

from smcommon import parse_mode, results_dir        # noqa: E402

CENTER_LON = 45.0                 # data longitude placed at the map centre (deg)
CMAP = 'viridis'
ETA_STYLE = {                     # |eta| -> (colour, mean marker, legend label)
    0.0: ('#3a0b8c', 'o', r'$\eta=0$'),
    0.5: ('#c8407a', 's', r'$\eta=0.5$'),
    1.0: ('#f19a1b', 'D', r'$\eta=1$'),
}
DODGE = 0.028                     # horizontal offset between shapes (units of r)
AXIS_NAMES = (r'$\kappa_{\max}$', r'$\kappa_{\mathrm{mid}}$', r'$\kappa_{\min}$')


def load_grid(lqc_dir):
    with open(lqc_dir / 'grid.csv', newline='') as fh:
        recs = [{k: float(v) for k, v in row.items()} for row in csv.DictReader(fh)]
    maxrel = 0.0                   # eta and -eta: time reversal plus an axis exchange
    for rec in recs:
        if rec['eta'] < 0:
            twin = [t for t in recs if t['r'] == rec['r'] and t['eta'] == -rec['eta']][0]
            for q in ('jmin', 'jmean', 'jmax'):
                a, b = rec[f'{q}_over_Jiso'], twin[f'{q}_over_Jiso']
                maxrel = max(maxrel, abs(a - b) / b)
    distinct = [t for t in recs if t['eta'] >= 0 and t['r'] > 0]
    return distinct, maxrel


def load_map(lqc_dir):
    d = np.load(lqc_dir / 'skymap_r0.50_eta0.50.npz')
    lon, lat, jmap = d['lon'], d['lat'], d['J_over_Jiso']
    assert np.allclose(np.diff(lon), 2.0) and np.allclose(np.diff(lat), 2.0)
    assert np.allclose(jmap[:, 0], jmap[:, -1])            # longitude seam
    assert abs(jmap.min() / float(d['jmin_over_Jiso']) - 1) < 2e-3
    # re-centre: plotted longitude L = lon - CENTER_LON, resampled every 1 deg by periodic
    # linear interpolation along longitude (display only; extrema are taken from the raw grid)
    lplot = np.linspace(-180.0, 180.0, 361)
    src = (lplot + CENTER_LON + 180.0) % 360.0 - 180.0
    jre = np.array([np.interp(src, lon[:-1], row[:-1], period=360.0) for row in jmap])
    run = dict(bounce_h=d['bounce_rates'], pmin=d['pmin'], pmax=d['pmax'],
               jmin=float(d['jmin_over_Jiso']), jmax=float(d['jmax_over_Jiso']))
    return lplot, lat, jre, jmap, run


def to_lonlat(v):
    """Direction p = (cos b cos l, cos b sin l, sin b) -> plotted (L, b) in radians."""
    v = np.asarray(v, float) / np.linalg.norm(v)
    lat = np.degrees(np.arcsin(np.clip(v[2], -1, 1)))
    lon = np.degrees(np.arctan2(v[1], v[0])) if abs(v[2]) < 1 - 1e-12 else 0.0
    lpl = (lon - CENTER_LON + 180.0) % 360.0 - 180.0
    return np.radians(lpl), np.radians(lat)


def panel_range(bx, grid):
    bx.axhline(1.0, color='0.45', lw=0.8, ls=(0, (4, 2.5)), zorder=1, gid='ref')
    offsets = {0.0: -DODGE, 0.5: 0.0, 1.0: DODGE}
    plotted = []
    for rec in sorted(grid, key=lambda t: (t['r'], t['eta'])):
        eta = abs(rec['eta'])
        col, mk, _ = ETA_STYLE[eta]
        x = rec['r'] + offsets[eta]
        lo, mid, hi = rec['jmin_over_Jiso'], rec['jmean_over_Jiso'], rec['jmax_over_Jiso']
        bx.plot([x, x], [lo, hi], color=col, lw=1.3, solid_capstyle='butt', zorder=2, gid='data')
        bx.plot([x, x], [lo, hi], ls='none', marker='o', ms=2.3, color=col, zorder=3, gid='data')
        bx.plot([x], [mid], ls='none', marker=mk, ms=3.7 if mk != 'D' else 3.3,
                mfc='white', mec=col, mew=1.0, zorder=4, gid='data')
        plotted.append((rec['r'], rec['eta'], x, lo, mid, hi))
    key = [t for t in plotted if t[0] == 0.99 and t[1] == 1.0][0]
    for yv, txt in ((key[5], r'$J_{\max}$'), (key[4], r'$\langle J\rangle$'), (key[3], r'$J_{\min}$')):
        bx.annotate(txt, (key[2], yv), xytext=(5.5, 0), textcoords='offset points',
                    ha='left', va='center', fontsize=fs.FS_SMALL, color='0.2')
    bx.set_xlim(-0.025, 1.165)
    bx.set_ylim(0.0, 11.0)
    bx.set_xticks([0, 0.2, 0.4, 0.6, 0.8, 1.0], ['0.0', '0.2', '0.4', '0.6', '0.8', '1.0'])
    bx.xaxis.set_minor_locator(MultipleLocator(0.05))
    bx.yaxis.set_major_locator(MultipleLocator(2))
    bx.yaxis.set_minor_locator(MultipleLocator(0.5))
    bx.set_xlabel(r'Anisotropy amplitude $r$')
    bx.set_ylabel(r'$J_p/J_{\mathrm{iso}}$')
    handles = [Line2D([], [], color=c, lw=1.3, marker=m, ms=3.7 if m != 'D' else 3.3,
                      mfc='white', mec=c, mew=1.0, label=lab) for c, m, lab in ETA_STYLE.values()]
    bx.legend(handles=handles, loc='upper left', handlelength=1.6, handletextpad=0.5,
              borderaxespad=0.45, labelspacing=0.35)
    return plotted


def panel_map(fig, rect, W, H, lqc_dir, r=0.5, eta=0.5):
    lplot, lat, jre, jraw, run = load_map(lqc_dir)
    vmin, vmax = float(jraw.min()), float(jraw.max())
    ml, mb, mw, mh = rect
    ax = fig.add_axes([ml / W, mb / H, mw / W, mh / H], projection='mollweide')
    X, Y = np.meshgrid(np.radians(lplot), np.radians(lat))
    mesh = ax.pcolormesh(X, Y, jre, shading='gouraud', cmap=CMAP, vmin=vmin, vmax=vmax, rasterized=True)
    step = 0.1 if vmax - vmin < 1.0 else (0.2 if vmax - vmin < 2.5 else (1.0 if vmax - vmin < 6 else 2.0))
    levels = [round(v, 6) for v in np.arange(np.ceil(vmin / step) * step, vmax, step) if vmin < v < vmax]
    cs = ax.contour(X, Y, jre, levels=levels, colors='white', linewidths=0.45, alpha=0.55)
    cs.set_rasterized(True)
    ax.set_longitude_grid(45)
    ax.set_latitude_grid(30)
    ax.set_longitude_grid_ends(90)
    ax.grid(True, color='white', lw=0.3, alpha=0.35)
    ax.tick_params(labelbottom=False, labelleft=False, length=0)
    ax.spines['geo'].set_linewidth(0.6)
    hB = np.array(run['bounce_h'])
    order = np.argsort(hB)[::-1]                     # kappa_max, kappa_mid, kappa_min
    pts = []
    for name, i in zip(AXIS_NAMES, order):
        for sgn in (+1, -1):
            e = np.zeros(3)
            e[i] = sgn
            pts.append((*to_lonlat(e), name))
    for x, y, _ in pts:
        ax.plot(x, y, ls='none', marker='o', ms=6.6, mfc='white', mec='black', mew=0.8,
                clip_on=False, zorder=5, gid='data')
    pmin = np.abs(np.array(run['pmin']))
    pmin[pmin < 1e-6] = 0.0
    mins = sorted({tuple(float(c) for c in np.array(s) * pmin) for s in
                   [(a, b, c) for a in (1, -1) for b in (1, -1) for c in (1, -1)]})
    for v in mins:
        x, y = to_lonlat(v)
        on_axis = any(abs(x - px) < 1e-9 and abs(y - py) < 1e-9 for px, py, _ in pts)
        ax.plot(x, y, ls='none', marker='*', ms=5.6 if on_axis else 7.5,
                mfc='black' if on_axis else 'white', mec='black', mew=0.3 if on_axis else 0.7,
                clip_on=False, zorder=6, gid='data')
    halo = [pe.withStroke(linewidth=2.0, foreground='white')]
    for x, y, name in pts:
        if abs(y) > 1.5:      # pole: beside the tip, outside the map, on white paper
            off, va = ((6, 1.5), 'bottom') if y > 0 else ((6, -1.5), 'top')
        else:
            off, va = (4.5, 4.5), 'bottom'
        ax.annotate(name, (x, y), xytext=off, textcoords='offset points', ha='left', va=va,
                    fontsize=fs.FS_SMALL, color='black', path_effects=halo, zorder=7,
                    annotation_clip=False)
    fig.text((ml + mw) / W, (H - 0.04) / H, rf'$r={r:g}$, $\eta={eta:g}$',
             fontsize=fs.FS_SMALL, ha='right', va='top')
    cw, ch = 1.85, 0.085
    cl = ml + mw / 2 - cw / 2 + 0.42
    cb_ax = fig.add_axes([cl / W, 0.36 / H, cw / W, ch / H])
    cb = fig.colorbar(mesh, cax=cb_ax, orientation='horizontal', ticks=levels)
    cb.outline.set_linewidth(0.5)
    cb.ax.tick_params(direction='out', length=2.2, width=0.5, pad=1.5, top=False, labelsize=fs.FS_SMALL)
    cb.ax.xaxis.set_major_formatter(lambda v, _: f'{v:.1f}')
    cb.add_lines(levels, colors=['white'] * len(levels), linewidths=0.45)
    fig.text((cl - 0.08) / W, (0.36 + ch / 2) / H, r'$J_p/J_{\mathrm{iso}}$',
             fontsize=fs.FS_LABEL, ha='right', va='center')
    return dict(map_min=vmin, map_max=vmax, refined_min=run['jmin'], refined_max=run['jmax'],
                minimizing_points=[list(m) for m in mins], contour_levels=levels)


def build(lqc_dir):
    grid, eta_maxrel = load_grid(lqc_dir)
    W, H = fs.DOUBLE, 2.56
    fig = plt.figure(figsize=(W, H))
    bl, bb, bw, bh = 0.47, 0.42, 2.66, 1.97
    bx = fig.add_axes([bl / W, bb / H, bw / W, bh / H])
    plotted = panel_range(bx, grid)
    info = panel_map(fig, (3.42, 0.64, 3.50, 1.75), W, H, lqc_dir)
    fig.text(0.02 / W, (H - 0.04) / H, '(a)', fontsize=fs.FS_PANEL, ha='left', va='top')
    fig.text(3.40 / W, (H - 0.04) / H, '(b)', fontsize=fs.FS_PANEL, ha='left', va='top')
    info.update(eta_pair_max_relative_difference=eta_maxrel, plotted=plotted)
    return fig, info


def main():
    mode = parse_mode(description=__doc__)
    res = results_dir(mode)
    fig, info = build(res / 'lqc')
    pdf, png = fs.save(fig, res / 'figures', 'fig_lqc')
    plt.close(fig)
    print(json.dumps({k: v for k, v in info.items() if k != 'plotted'}, indent=1))
    print('wrote', pdf, png)
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/SM_code/figures/fig_periodic.py <==
"""Fig. 2 (fig_periodic.pdf): the periodic model, Eq. (45), with four saturated rays.

Model: a_1^2 = X0 + eps cos t, a_2^2 = Y0 - eps cos t, a_3 = c, (X0, Y0, eps, c) = (2, 2.5, 0.6, 1).
For coordinate-unit covectors p = (cos phi, sin phi, 0) the optical-bulk density is
j_p(t) = omega_p tr[(P K P|ker p)^2], the integrand of Eq. (18).
  (a) squared scale factors over one period;
  (b) j_p(t) over one period and all in-plane directions, normalized to its maximum;
  (c) the period average jbar_p (4096-node periodic trapezoid rule), normalized to its maximum.
The density is evaluated with the closed planar formula and checked against the
orthonormal-frame matrix formula before anything is drawn.
Output: <results>/figures/fig_periodic.pdf and .png.   Run:  python figures/fig_periodic.py [--quick]
"""
import json
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
sys.path.insert(0, str(HERE.parent))
import numpy as np                                  # noqa: E402
import figstyle as fs                               # noqa: E402

fs.apply()
import matplotlib.pyplot as plt                     # noqa: E402
from matplotlib.ticker import FixedLocator, MultipleLocator   # noqa: E402

from smcommon import parse_mode, results_dir        # noqa: E402

X0, Y0, EPS, C = 2.0, 2.5, 0.6, 1.0
NT = 4096          # periodic trapezoid nodes (spectrally accurate for smooth periodic data)
NPHI = 1441        # angles on [0, 2 pi] for the period average
NMAP = 361         # (t, phi) grid of the density map
C1, C2 = '#1f5f8b', '#c0502b'
SAT = np.pi / 4 + np.pi / 2 * np.arange(4)
DOTS = (0, (1.2, 1.6))
PI_TICKS = np.pi * np.array([0, 0.5, 1, 1.5, 2])
PI_NAMES = ['0', r'$\pi/2$', r'$\pi$', r'$3\pi/2$', r'$2\pi$']


def background(t):
    X = X0 + EPS * np.cos(t)
    Y = Y0 - EPS * np.cos(t)
    fd = -EPS * np.sin(t)
    return X, Y, fd


def density_planar(phi, t):
    """Closed form (Delta^2/4) fdot^2 / (sqrt(XY) S^{3/2}), S = p1^2 Y + p2^2 X."""
    X, Y, fd = background(t)
    p1, p2 = np.cos(phi), np.sin(phi)
    S = p1 ** 2 * Y + p2 ** 2 * X
    return (p2 ** 2 - p1 ** 2) ** 2 / 4 * fd ** 2 / (np.sqrt(X * Y) * S ** 1.5)


def density_matrix(phi, t):
    """Orthonormal-frame form omega tr[(P D P)^2], D = diag(H_1, H_2, 0)."""
    X, Y, fd = background(t)
    p = np.array([np.cos(phi), np.sin(phi), 0.0])
    out = np.empty_like(t)
    for j, (x, y, f1) in enumerate(zip(X, Y, fd)):
        a = np.sqrt([x, y, C ** 2])
        omega = np.sqrt(np.sum((p / a) ** 2))
        r = p / (a * omega)
        P = np.eye(3) - np.outer(r, r)
        D = np.diag([f1 / (2 * x), -f1 / (2 * y), 0.0])
        M = P @ D @ P
        out[j] = omega * np.trace(M @ M)
    return out


def period_average(fun, phi):
    t = 2 * np.pi * np.arange(NT) / NT
    return float(np.mean(fun(phi, t)))


def compute():
    phis = np.linspace(0.0, 2 * np.pi, NPHI)
    jbar = np.array([period_average(density_planar, ph) for ph in phis])
    sample = np.linspace(0.05, 3.0, 13)
    tt = np.linspace(0.0, 2 * np.pi, 97)
    checks = dict(
        planar_vs_matrix_period_average_max_abs_difference=max(
            abs(period_average(density_planar, ph) - period_average(density_matrix, ph)) for ph in sample),
        planar_vs_matrix_pointwise_max_abs_difference=max(
            float(np.max(np.abs(density_planar(ph, tt) - density_matrix(ph, tt)))) for ph in sample),
        saturated_rays_period_average_max=max(period_average(density_planar, ph) for ph in SAT),
        saturated_rays_pointwise_max=max(float(np.max(np.abs(density_planar(ph, tt)))) for ph in SAT),
    )
    off = np.array([abs(((ph - np.pi / 4) + np.pi / 4) % (np.pi / 2) - np.pi / 4) > np.radians(2) for ph in phis])
    checks['min_more_than_2deg_from_saturated'] = float(jbar[off].min())
    checks['jbar_max'] = float(jbar.max())
    if not (checks['planar_vs_matrix_period_average_max_abs_difference'] < 1e-13
            and checks['planar_vs_matrix_pointwise_max_abs_difference'] < 1e-13
            and checks['saturated_rays_period_average_max'] < 1e-15
            and checks['saturated_rays_pointwise_max'] < 1e-15
            and checks['min_more_than_2deg_from_saturated'] > 0):
        raise AssertionError(checks)
    return phis, jbar / jbar.max(), checks


def pi_axis(axis):
    axis.set_major_locator(FixedLocator(PI_TICKS))
    axis.set_minor_locator(FixedLocator(np.pi / 4 * np.arange(9)))
    axis.set_ticklabels(PI_NAMES)


def scale_factor_curves(ax, lw=1.2):
    t = np.linspace(0, 2 * np.pi, 721)
    X, Y, _ = background(t)
    ax.plot(t, X, color=C1, lw=lw, gid='data')
    ax.plot(t, Y, color=C2, lw=lw, ls=(0, (4.0, 1.8)), gid='data')
    ax.annotate(r'$a_1^2$', (np.pi, X0 - EPS), xytext=(0, 3), textcoords='offset points',
                ha='center', va='bottom', color=C1, fontsize=fs.FS_SMALL)
    ax.annotate(r'$a_2^2$', (np.pi, Y0 + EPS), xytext=(0, -3), textcoords='offset points',
                ha='center', va='top', color=C2, fontsize=fs.FS_SMALL)


def build():
    phis, jn, checks = compute()
    W, H = fs.SINGLE, 2.98
    fig = plt.figure(figsize=(W, H))
    hx0, hw, hy0, hh = 0.50, 1.88, 0.40, 1.62          # density map
    mx0, mw = hx0 + hw + 0.17, 0.62                    # right marginal
    ty0, th = hy0 + hh + 0.07, 0.80                    # top marginal
    hm = fig.add_axes([hx0 / W, hy0 / H, hw / W, hh / H])
    top = fig.add_axes([hx0 / W, ty0 / H, hw / W, th / H], sharex=hm)
    side = fig.add_axes([mx0 / W, hy0 / H, mw / W, hh / H], sharey=hm)
    tt = np.linspace(0, 2 * np.pi, NMAP)
    T, P = np.meshgrid(tt, np.linspace(0, 2 * np.pi, NMAP))
    dens = density_planar(P, T)
    dens = dens / dens.max()
    mesh = hm.pcolormesh(T, P, dens, shading='gouraud', cmap='viridis', vmin=0, vmax=1, rasterized=True)
    for ph in SAT:
        hm.axhline(ph, color='white', ls=DOTS, lw=0.9, gid='ref')
        side.axhline(ph, color='0.3', ls=DOTS, lw=0.9, gid='ref')
    hm.set_xlim(0, 2 * np.pi)
    hm.set_ylim(0, 2 * np.pi)
    pi_axis(hm.xaxis)
    pi_axis(hm.yaxis)
    hm.tick_params(which='both', color='white')
    hm.set_xlabel(r'$t$')
    hm.set_ylabel(r'$\phi$')
    scale_factor_curves(top)
    top.set_ylim(1.25, 3.25)
    top.yaxis.set_major_locator(MultipleLocator(1.0))
    top.yaxis.set_minor_locator(MultipleLocator(0.25))
    top.tick_params(labelbottom=False)
    top.set_ylabel(r'$a_i^2$')
    side.plot(jn, phis, color=C1, lw=1.2, gid='data')
    side.set_xlim(0, 1.08)
    side.xaxis.set_major_locator(FixedLocator([0, 1]))
    side.xaxis.set_minor_locator(MultipleLocator(0.25))
    side.tick_params(labelleft=False)
    side.set_xlabel(r'$\bar\jmath_p/\max\,\bar\jmath_p$')
    cax = fig.add_axes([(mx0 + 0.05) / W, (ty0 + 0.50) / H, (mw - 0.10) / W, 0.07 / H])
    cb = fig.colorbar(mesh, cax=cax, orientation='horizontal', ticks=[0, 1])
    cb.outline.set_linewidth(0.5)
    cb.ax.tick_params(direction='out', length=2.0, width=0.5, pad=1.2, top=False, labelsize=fs.FS_SMALL)
    fig.text((mx0 + mw / 2) / W, (ty0 + 0.62) / H, r'$j_p/\max\,j_p$', fontsize=fs.FS_SMALL,
             ha='center', va='bottom')
    top.text(0.045, 0.95, '(a)', transform=top.transAxes, fontsize=fs.FS_PANEL, ha='left', va='top')
    hm.text(0.045, 0.985, '(b)', transform=hm.transAxes, fontsize=fs.FS_PANEL, ha='left', va='top', color='white')
    side.text(0.96, 0.985, '(c)', transform=side.transAxes, fontsize=fs.FS_PANEL, ha='right', va='top')
    return fig, dict(checks=checks)


def main():
    mode = parse_mode(description=__doc__)
    fig, info = build()
    pdf, png = fs.save(fig, results_dir(mode) / 'figures', 'fig_periodic')
    plt.close(fig)
    print(json.dumps(info, indent=1))
    print('wrote', pdf, png)
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/SM_code/figures/figstyle.py <==
"""Shared Physical Review D figure style (the style of the published figures).

PRD column widths: 3.375 in (single), 7.0 in (double). Arial (DejaVu Sans as a fallback),
smallest text 8 pt at print size, vector PDF with embedded TrueType fonts (colour meshes
rasterized at 400 dpi) plus a 300-dpi PNG for inspection.
"""
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import font_manager

SINGLE = 3.375
DOUBLE = 7.0
FS_SMALL = 8.0      # tick labels, in-panel labels, legends
FS_LABEL = 8.5      # axis labels
FS_PANEL = 9.0      # panel letters


def _font():
    for name in ('Arial', 'Helvetica'):
        try:
            font_manager.findfont(font_manager.FontProperties(family=name), fallback_to_default=False)
            return name
        except ValueError:
            continue
    return 'DejaVu Sans'


FONT = _font()


def apply():
    plt.rcParams.update({
        'font.family': 'sans-serif',
        'font.sans-serif': [FONT, 'DejaVu Sans'],
        'font.size': FS_SMALL,
        'mathtext.fontset': 'custom',
        'mathtext.rm': FONT,
        'mathtext.it': f'{FONT}:italic',
        'mathtext.bf': f'{FONT}:bold',
        'mathtext.sf': FONT,
        'mathtext.fallback': 'stixsans',
        'axes.labelsize': FS_LABEL,
        'axes.titlesize': FS_LABEL,
        'axes.linewidth': 0.6,
        'axes.labelpad': 2.5,
        'xtick.labelsize': FS_SMALL,
        'ytick.labelsize': FS_SMALL,
        'xtick.direction': 'in',
        'ytick.direction': 'in',
        'xtick.top': True,
        'ytick.right': True,
        'xtick.major.width': 0.6,
        'ytick.major.width': 0.6,
        'xtick.minor.width': 0.5,
        'ytick.minor.width': 0.5,
        'xtick.major.size': 3.0,
        'ytick.major.size': 3.0,
        'xtick.minor.size': 1.6,
        'ytick.minor.size': 1.6,
        'xtick.major.pad': 2.5,
        'ytick.major.pad': 2.5,
        'legend.fontsize': FS_SMALL,
        'legend.frameon': False,
        'lines.linewidth': 1.2,
        'pdf.fonttype': 42,
        'ps.fonttype': 42,
        'savefig.dpi': 300,
        'figure.dpi': 100,
        'path.simplify': False,
    })


def save(fig, out_dir, stem):
    """Write <stem>.pdf (vector; colour meshes rasterized at 400 dpi) and <stem>.png (300 dpi)."""
    out_dir = Path(out_dir)
    out_dir.mkdir(parents=True, exist_ok=True)
    pdf = out_dir / f'{stem}.pdf'
    png = out_dir / f'{stem}.png'
    fig.savefig(pdf, dpi=400, metadata={'Creator': 'matplotlib', 'CreationDate': None})
    fig.savefig(png, dpi=300)
    return pdf, png


==> anc/SM_code/lqc/engine.py <==
r"""Effective LQC Bianchi I bounces (improved dynamics, massless scalar) and their optical bulk.

Pure NumPy/SciPy implementation; no Numba.  Units: ell = gamma sqrt(Delta) = 1, the
three scale factors equal one at the volume bounce (V = 1 there), so every unit
covector has frequency omega_B = 1 at the bounce.  Times are t/ell, rates ell H_i,
and J_p is returned in units of omega_B/ell.

Background (paper Appendix E, Eqs. (E1)-(E5)).  Connection variables
b_i = b + d_i/V with constant offsets d_i = d e_i(beta), beta = pi eta/6, Eq. (E3).
With C(V) = sum_{i<j} cos[(d_i-d_j)/V] and R(V) = (3+2C)^(1/2), the bounce has
S_B = [C(1)+R(1)]/2 and rho_B/rho_c = S_B/3, and the volume obeys
(dV/dt)^2 = E F, Eq. (E4).  The integration variable is u = arccosh V on each branch
(expanding, sign=+1, and contracting, sign=-1); dt/du = sinh u/(E F)^(1/2) has the
removable limit dt0 at u = 0.  The amplitude r = d/(S_B+d^2)^(1/2) fixes d.

Optical bulk (Eqs. (18), (20)): for a covector p and x_i = p_i^2/(a_i^2 omega^2),
    tr(B_p^2)/omega^2 = sum H_i^2 - 2 sum H_i^2 x_i + (sum H_i x_i)^2,
and, independently, the Ricci contraction Eq. (E6),
    R_{mu nu} k^mu k^nu/omega^2 = -sum(Hdot_i + H_i^2) + sum x_i (Hdot_i + theta H_i).
Both are integrated with Gauss-Legendre panels in u on [0, U] (U = 24, V ~ 1.3e10)
and the scalar-Kasner tails beyond U are added with Gauss-Laguerre quadrature in
z = ln(V/V_U), keeping the rotation of the propagation direction (x_i depends on z).

The implementation follows the engine of the paper's production run (same
background reduction, quadrature, cutoff, Fibonacci sky and multistart refinement),
rewritten without Numba.
"""
from __future__ import annotations

import math

import numpy as np
from scipy.integrate import quad, solve_ivp
from scipy.optimize import brentq, minimize, minimize_scalar
from scipy.special import roots_laguerre, roots_legendre, beta as beta_fn

# Isotropic value J_iso in units of omega_B/ell: (2/9) B(3/2,2/3) sqrt(alpha), sqrt(alpha)=3/ell.
JISO = (2.0 / 3.0) * beta_fn(1.5, 2.0 / 3.0)
SIGMA2_MAX = 27.0 / 8.0          # largest squared shear of the effective dynamics, ell^-2 units
PAIRS = ((0, 1), (0, 2), (1, 2))


def fibonacci(n):
    """n equal-weight Fibonacci directions on the unit sphere (z from 1-1/n to -1+1/n)."""
    z = 1 - 2 * (np.arange(n) + .5) / n
    az = np.arange(n) * np.pi * (3 - np.sqrt(5))
    rad = np.sqrt(1 - z * z)
    return np.column_stack((rad * np.cos(az), rad * np.sin(az), z))


def panels(end=24., order=12, width=.25):
    """Gauss-Legendre nodes/weights on [0, end] in panels of the given width."""
    count = int(round(end / width))
    width = end / count
    x, w = roots_legendre(order)
    u = ((np.arange(count) + .5)[:, None] * width + x[None, :] * width / 2).ravel()
    weights = np.tile(w * width / 2, count)
    return u, weights


def shape_vector(eta):
    b = eta * np.pi / 6
    c, s = np.cos(b), np.sin(b)
    return np.array([-c - s / np.sqrt(3), 2 * s / np.sqrt(3), c - s / np.sqrt(3)])


class Bounce:
    """One effective LQC Bianchi I solution, labelled by amplitude r and shape eta.

    r = 1 is allowed only for eta = 0 (the vacuum endpoint d = pi/2, S_B = 0)."""

    def __init__(self, r, eta, end=24., rtol=2e-12, max_step=.12):
        self.r = float(r)
        self.eta = float(eta)
        self.beta = self.eta * np.pi / 6
        self.e = shape_vector(self.eta)
        self.end = end
        c = np.cos(self.beta)

        def sb(d):
            ds = d * self.e
            C = sum(np.cos(ds[i] - ds[j]) for i, j in PAIRS)
            return (C + np.sqrt(max(0., 3 + 2 * C))) / 2

        dvac = np.pi / (2 * c)
        if self.r == 0:
            self.d = 0.
        elif self.r == 1:
            if self.eta != 0:
                raise ValueError('the vacuum endpoint r=1 is used only for eta=0')
            self.d = dvac
        elif 0 < self.r < 1:
            self.d = brentq(lambda d: d * d / (d * d + sb(d)) - self.r ** 2, 0, dvac, xtol=5e-15)
        else:
            raise ValueError('need 0 <= r <= 1')
        self.offsets = self.d * self.e
        self.S = 0. if self.r == 1 else sb(self.d)
        self.Cb = sum(np.cos(self.offsets[i] - self.offsets[j]) for i, j in PAIRS)
        self.Rb = np.sqrt(3 + 2 * self.Cb)
        self.diff = np.array([self.offsets[i] - self.offsets[j] for i, j in PAIRS])
        self.speed = np.sqrt(3 * (self.S + self.d * self.d))           # v_infinity of Eq. (E5)
        self.k = np.array([1 / 3 + self.offsets / self.speed,          # Kasner exponents k^+
                           1 / 3 - self.offsets / self.speed])         # and k^-
        self.dt0 = 1 / np.sqrt(self.Rb * (self.S + (1 + 1 / self.Rb) *
                                          np.sum(self.diff * np.sin(self.diff)) / 4))

        def rhs(u, y):
            p = self.kinematics(np.array([u]), 1)
            m = self.kinematics(np.array([u]), -1)
            dt = p['dtdu'][0]
            return np.r_[p['h'][0] * dt, -m['h'][0] * dt, dt]

        self.sol = solve_ivp(rhs, (0, end), np.zeros(7), method='DOP853', rtol=rtol,
                             atol=rtol * .08, max_step=max_step, dense_output=True)
        if not self.sol.success:
            raise RuntimeError(self.sol.message)

    # ------------------------------------------------------------------ kinematics
    def kinematics(self, u, sign=1):
        """Rates h_i = ell H_i, their t-derivatives, theta, dt/du and b_i on branch `sign`."""
        u = np.atleast_1d(np.asarray(u, float))
        v = np.cosh(u)
        iv = 1 / v
        angles = self.diff[None, :] * iv[:, None]
        # A = V^2 (3 - C), accurate for large V.
        A = .5 * np.sum(self.diff[None, :] ** 2 * np.sinc(angles / (2 * np.pi)) ** 2, axis=1)
        C = 3 - A * iv ** 2
        R = np.sqrt(np.maximum(3 + 2 * C, 0.))
        gap = 2 * np.sinh(u / 2) ** 2 * iv
        dc = 2 * np.sum(np.sin(self.diff[None, :] * (1 + iv[:, None]) / 2) *
                        np.sin(self.diff[None, :] * gap[:, None] / 2), axis=1)
        F = .5 * dc * (1 + 2 / (R + self.Rb)) + self.S * np.tanh(u) ** 2
        # E = S_B + V^2 (R - C)/2: cancellation-free form for C near 3, direct form near
        # C = -1 (only reached at the vacuum endpoint, where R + C -> 0 at the bounce).
        with np.errstate(divide='ignore', invalid='ignore'):
            E_far = self.S + .5 * A * (C + 1) / (R + C)
        E_near = self.S + .5 * v ** 2 * (R - C)
        E = np.where(R + C > 1, E_far, E_near)
        vdot = np.sqrt(np.maximum(E * F, 0.))
        theta = sign * vdot * iv
        delta = self.offsets[None, :] * iv[:, None]
        phase = np.arctan2(-np.sin(delta).sum(axis=1), np.cos(delta).sum(axis=1))
        psi = np.arctan2(2 * vdot * iv, C - 2 * self.S * iv ** 2)
        b = (sign * psi - phase)[:, None] / 2 + delta
        sn, cs = np.sin(b), np.cos(b)
        f = cs * (sn.sum(axis=1)[:, None] - sn)
        h = theta[:, None] - f
        dt = np.empty_like(u)
        nz = u != 0
        dt[nz] = np.sinh(u[nz]) / vdot[nz]
        dt[~nz] = self.dt0
        bd = .5 * ((delta * f).sum(axis=1)[:, None] - delta * f.sum(axis=1)[:, None]) - self.S * iv[:, None] ** 2
        jac = cs[:, :, None] * cs[:, None, :]
        for i in range(3):
            jac[:, i, i] = -sn[:, i] * (sn.sum(axis=1) - sn[:, i])
        fd = np.einsum('nij,nj->ni', jac, bd)
        hd = .5 * fd.sum(axis=1)[:, None] - fd
        return dict(u=u, v=v, b=b, h=h, hdot=hd, theta=theta, dtdu=dt, f=f, bdot=bd)

    def geometry(self, u, sign=1):
        q = self.kinematics(u, sign)
        y = self.sol.sol(np.atleast_1d(u)).T
        q['alpha'] = y[:, :3] if sign == 1 else y[:, 3:6]      # ln a_i
        q['tau'] = sign * y[:, 6]                               # t/ell
        return q

    def bounce_rates(self):
        return self.kinematics(np.array([0.]))['h'][0]

    def hmax(self):
        """Largest mean Hubble rate max |theta|/3 (ell units) and its u."""
        fun = lambda u: -self.kinematics([u])['theta'][0] / 3
        scan = np.linspace(0, 8, 201)
        values = np.array([fun(u) for u in scan])
        candidates = []
        for j in range(1, len(scan) - 1):
            if values[j] <= values[j - 1] and values[j] <= values[j + 1]:
                z = minimize_scalar(fun, bounds=(scan[j - 1], scan[j + 1]), method='bounded',
                                    options={'xatol': 1e-13})
                candidates.append((-z.fun, z.x))
        return max(candidates)


# ---------------------------------------------------------------------- packing
class Packed:
    """Background samples on the quadrature nodes of both branches and the Kasner tails."""

    def __init__(self, model, cutoff=24., order=12, tail_order=64):
        u, w = panels(cutoff, order)
        inva2, h, hd, wt = [], [], [], []
        for sign in (1, -1):
            q = model.geometry(u, sign)
            inva2.append(np.exp(-2 * q['alpha']))
            h.append(q['h'])
            hd.append(q['hdot'])
            wt.append(w * q['dtdu'])
        self.inva2 = np.array(inva2)                 # (2, nt, 3)  1/a_i^2
        self.h = np.array(h)                         # (2, nt, 3)  ell H_i
        self.hd = np.array(hd)                       # (2, nt, 3)  ell^2 dH_i/dt
        self.wt = np.array(wt)                       # (2, nt)     quadrature weight * dt/du
        self.theta = self.h.sum(-1)
        self.hh = (self.h ** 2).sum(-1)
        self.r00 = -(self.hd + self.h ** 2).sum(-1)
        self.rii = self.hd + self.theta[..., None] * self.h
        self.sigma2 = self.hh - self.theta ** 2 / 3
        hs = np.sort(self.h, axis=-1)
        self.mu = hs[..., 1] ** 2 + np.maximum(hs[..., 0], 0) ** 2 + np.minimum(hs[..., 2], 0) ** 2
        # Kasner tails beyond the cutoff: z = ln(V/V_U), t = t_U e^z, a_i = a_i(U) e^{k_i z}.
        z, wz = roots_laguerre(tail_order)
        self.tc = np.cosh(cutoff) / model.speed
        inva = []
        for b, sign in enumerate((1, -1)):
            a0 = model.geometry(np.array([cutoff]), sign)['alpha'][0]
            # store 1/a (not 1/a^2): on nearly pancake axial rays the square underflows
            inva.append(np.exp(-(a0[None, :] + z[:, None] * model.k[b][None, :])))
        self.tail_inva = np.array(inva)              # (2, nz, 3)
        self.k = model.k                             # (2, 3)
        self.z, self.wz = z, wz


COLUMNS = ('J', 'I', 'sky_expansion', 'sky_shear', 'floor')


def integrals(dirs, pk, chunk=128):
    """Return array (n, 5): J, I (Ricci integral), the two terms of the sky proxy
    int omega [(2/9) theta^2 + (7/15) sigma^2] dt, and the integrated floor
    int omega mu(K) dt (Eq. (38)), all including the Kasner tails."""
    dirs = np.atleast_2d(np.asarray(dirs, float))
    n = len(dirs)
    out = np.zeros((n, 5))
    for s in range(0, n, chunk):
        p2 = dirs[s:s + chunk] ** 2                                   # (m, 3)
        terms = pk.inva2[:, :, None, :] * p2[None, None, :, :]        # (2, nt, m, 3)
        om2 = terms.sum(-1)
        om = np.sqrt(om2)
        x = terms / om2[..., None]
        m1 = np.einsum('btmi,bti->btm', x, pk.h)
        k2 = np.einsum('btmi,bti->btm', x, pk.h ** 2)
        F = pk.hh[..., None] - 2 * k2 + m1 ** 2
        ric = pk.r00[..., None] + np.einsum('btmi,bti->btm', x, pk.rii)
        wgt = pk.wt[..., None] * om
        out[s:s + chunk, 0] = (wgt * F).sum((0, 1))
        out[s:s + chunk, 1] = (wgt * ric).sum((0, 1))
        out[s:s + chunk, 2] = (wgt * (2 / 9) * pk.theta[..., None] ** 2).sum((0, 1))
        out[s:s + chunk, 3] = (wgt * (7 / 15) * pk.sigma2[..., None]).sum((0, 1))
        out[s:s + chunk, 4] = (wgt * pk.mu[..., None]).sum((0, 1))
    return out + tails(dirs, pk)


def tails(dirs, pk):
    """Scalar-Kasner tails: H_i = k_i/t, so omega tr(B^2) dt = omega F(k, x) e^{-z} dz / t_U."""
    dirs = np.atleast_2d(dirs)
    out = np.zeros((len(dirs), 5))
    ap = np.abs(dirs)
    for b in range(2):
        k = pk.k[b]
        kk = (k * k).sum()
        ks = np.sort(k)
        mu = ks[1] ** 2 + max(ks[0], 0.) ** 2 + min(ks[2], 0.) ** 2
        amp = ap[:, None, :] * pk.tail_inva[b][None, :, :]           # (n, nz, 3) = |p_i|/a_i
        scale = amp.max(-1)
        nrm = amp / scale[..., None]
        n2 = (nrm ** 2).sum(-1)
        om = scale * np.sqrt(n2)
        x = nrm ** 2 / n2[..., None]
        m1 = (x * k).sum(-1)
        k2 = (x * k * k).sum(-1)
        F = kk - 2 * k2 + m1 ** 2
        jw = pk.wz[None, :] * om / pk.tc
        out[:, 0] += (jw * F).sum(-1)
        out[:, 1] += (jw * (1 - kk)).sum(-1)
        out[:, 2] += (jw * 2 / 9).sum(-1)
        out[:, 3] += (jw * 7 / 15 * (kk - 1 / 3)).sum(-1)
        out[:, 4] += (jw * mu).sum(-1)
    return out


def refine_extrema(dirs, values, pk):
    """Multistart SLSQP on x_i = p_i^2 (J depends on p only through p_i^2 for a diagonal
    metric).  Starts: the five best Fibonacci points, the axes, the centre of the simplex
    and the three edge midpoints; the start values themselves are kept as candidates.
    Returns [(Jmin, pmin), (Jmax, pmax)].  These are numerical, not certified, extrema."""
    def value(x):
        x = np.maximum(x, 0)
        x = x / x.sum()
        return integrals(np.sqrt(x)[None, :], pk)[0, 0]

    results = []
    for maximize in (False, True):
        sg = -1 if maximize else 1
        idx = np.argsort(sg * values)[:5]
        starts = [dirs[i] ** 2 for i in idx] + list(np.eye(3)) + [
            np.ones(3) / 3, np.array([.5, 0, .5]), np.array([.5, .5, 0]), np.array([0, .5, .5])]
        cands = []
        for x0 in starts:
            fit = minimize(lambda y: sg * value(y), x0, method='SLSQP', bounds=[(0, 1)] * 3,
                           constraints={'type': 'eq', 'fun': lambda y: y.sum() - 1},
                           options={'ftol': 2e-12, 'maxiter': 120})
            xx = np.maximum(fit.x, 0)
            xx /= xx.sum()
            cands.append((value(xx), np.sqrt(xx)))
            cands.append((value(x0), np.sqrt(x0)))
        results.append(sorted(cands, key=lambda v: sg * v[0])[0])
    return results


def accurate_floor(model, p, cutoff=24.):
    """int omega mu(K) dt along covector p by adaptive quadrature, with breakpoints where
    the ordering or the signs of the principal rates change (mu is only piecewise smooth)."""
    p = np.asarray(p, float)
    total = 0.
    err = 0.
    for sign in (1, -1):
        def hv(u):
            return model.kinematics([u], sign)['h'][0]
        grid = np.linspace(0, cutoff, int(cutoff * 100) + 1)
        hh = model.kinematics(grid, sign)['h']
        breaks = [0., cutoff]
        fns = ([(lambda z, i=i: hv(z)[i]) for i in range(3)] +
               [(lambda z, i=i, j=j: hv(z)[i] - hv(z)[j]) for i, j in PAIRS])
        arrs = [hh[:, i] for i in range(3)] + [hh[:, i] - hh[:, j] for i, j in PAIRS]
        for fn, ar in zip(fns, arrs):
            if np.max(np.abs(ar)) < 1e-10:
                continue                      # exactly degenerate axes, up to roundoff
            for j in np.where(ar[:-1] * ar[1:] < 0)[0]:
                breaks.append(brentq(fn, grid[j], grid[j + 1], xtol=1e-13))
        breaks = sorted(set(breaks))
        breaks = [x for i, x in enumerate(breaks) if i == 0 or x - breaks[i - 1] > 1e-9]

        def density(u):
            q = model.geometry(np.array([u]), sign)
            hs = np.sort(q['h'][0])
            mu = hs[1] ** 2 + max(hs[0], 0) ** 2 + min(hs[2], 0) ** 2
            om = np.sqrt(np.sum(p * p * np.exp(-2 * q['alpha'][0])))
            return mu * om * q['dtdu'][0]
        for a, b in zip(breaks[:-1], breaks[1:]):
            val, e = quad(density, a, b, epsabs=3e-11, epsrel=3e-11, limit=100)
            total += val
            err += e
    pk = Packed(model, cutoff, 12, 96)
    return total + tails(p[None, :], pk)[0, 4], err


def diagnostics(model):
    """Constraint, consistency and an independent cosmic-time integration of Hamilton's
    equations (E2) through the bounce, compared with ln a_i of the reduced solution."""
    us = np.unique(np.r_[0., np.linspace(.001, min(8., model.end), 401), min(16., model.end), model.end])
    constraint = thetaerr = sumalpha = kaserr = 0.
    for b, sign in enumerate((1, -1)):
        q = model.geometry(us, sign)
        ss = np.sin(q['b'])
        S = ss[:, 0] * ss[:, 1] + ss[:, 0] * ss[:, 2] + ss[:, 1] * ss[:, 2]
        constraint = max(constraint, float(np.max(np.abs(S - model.S / q['v'] ** 2))))
        thetaerr = max(thetaerr, float(np.max(np.abs(q['h'].sum(axis=1) - q['theta']))))
        sumalpha = max(sumalpha, float(np.max(np.abs(q['alpha'].sum(axis=1) - np.log(q['v'])))))
        kaserr = max(kaserr, float(np.max(np.abs(sign * q['h'][-1] * q['v'][-1] / model.speed - model.k[b]))))
    initial = np.r_[model.kinematics([0])['b'][0], np.zeros(3)]

    def rhs(t, y):
        b = y[:3]
        sn = np.sin(b)
        cs = np.cos(b)
        f = cs * (sn.sum() - sn)
        S = sn[0] * sn[1] + sn[0] * sn[2] + sn[1] * sn[2]
        bd = .5 * (np.dot(b, f) - b * f.sum()) - S
        hh = .5 * f.sum() - f
        return np.r_[bd, hh]
    direct = directc = 0.
    for sign in (1, -1):
        checku = np.linspace(0, min(3., model.end), 81)
        q = model.geometry(checku, sign)
        tp = q['tau']
        sol = solve_ivp(rhs, (0, float(tp[-1])), initial, method='DOP853', t_eval=tp,
                        rtol=3e-12, atol=2e-13, max_step=.1)
        direct = max(direct, float(np.max(np.abs(sol.y[3:].T - q['alpha']))))
        s = np.sin(sol.y[:3])
        S = s[0] * s[1] + s[0] * s[2] + s[1] * s[2]
        directc = max(directc, float(np.max(np.abs(S * np.exp(2 * sol.y[3:].sum(axis=0)) - model.S))))
    return dict(constraint_abs=constraint, theta_abs=thetaerr, volume_log_abs=sumalpha,
                kasner_coefficient_abs_at_cutoff=kaserr, independent_hamilton_ln_a_abs=direct,
                independent_hamilton_constraint_abs=directc)


def bounce_summary(model):
    hb = model.bounce_rates()
    shear = float(np.sum(hb ** 2))           # theta_B = 0, so sigma_B^2 = sum h_i^2
    return dict(rho_B_over_rhoc=model.S / 3, sigma2_B=shear, sigma2_B_over_max=shear / SIGMA2_MAX,
                s_mid=float(np.sort(hb)[1]), mid_axis=int(np.argsort(hb)[1]), bounce_rates=hb)


==> anc/SM_code/lqc/run_lqc.py <==
r"""Effective LQC Bianchi I bounces: Sec. V A, Table I, Fig. 1 data and Appendix E.

Run from any directory:
    python lqc/run_lqc.py            # full: 2304 directions per background, 9216-direction
                                     #       sky refinement, 2-degree sky map, eta=0 scan
    python lqc/run_lqc.py --quick    # same, with 576 directions and without the 9216 check

Outputs (results/ in full mode, results_quick/ in quick mode):
    lqc/isotropic.json      closed form J_iso, Ricci integral, scalar/correction split, Planck numbers
    lqc/table1.json         Table I, the statements of Sec. V A and the checks of Appendix E
    lqc/grid.csv            one row per background (r, eta) with the Table I columns
    lqc/skymap_r0.50_eta0.50.npz   J_p/J_iso on a 2-degree longitude-latitude grid (Fig. 1(b))
    lqc/eta0_scan.json/.csv the eta = 0 family on 24 amplitudes up to the vacuum endpoint r = 1
Units: ell = gamma sqrt(Delta) = 1, omega_B = 1; J_iso = 0.7391741597799 omega_B/ell.
"""
from __future__ import annotations

import csv
import sys
import time
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))

import mpmath as mp                                    # noqa: E402
import numpy as np                                     # noqa: E402

from smcommon import Recorder, finish, parse_mode, results_dir   # noqa: E402
from lqc import engine as E                            # noqa: E402

MAGNITUDES = [0., .05, .25, .5, .8, .99]
SHAPES = [-1., -.5, 0., .5, 1.]
SCAN_R = [0., .001, .003, .01, .03, .05, .1, .2, .4, .6,
          (np.pi / 3) / np.sqrt((np.pi / 3) ** 2 + 1.25), .7, .75, .8, .85, .9, .97, .99,
          .999, .9999, .999999, 1. - 1.e-10, 1. - 1.e-12, 1.]
MAP_CASE = (.5, .5)

# Table I as printed (Sec. V A): r, eta, rho_B/rho_c, sigma_B^2/sigma_max^2, ell s_mid,
# ell H_max, J_min/J_iso, <J>/J_iso, J_max/J_iso, floor share.
TABLE1 = """
0.05 0 0.995 0.018 0 0.499 1.022 1.032 1.043 0.84
0.05 0.5 0.995 0.018 0.052 0.499 1.023 1.032 1.042 0.85
0.05 1 0.995 0.018 0.100 0.499 1.026 1.032 1.039 0.87
0.25 0 0.886 0.362 0 0.485 1.536 1.712 1.920 0.42
0.25 0.5 0.886 0.362 0.233 0.485 1.554 1.712 1.903 0.46
0.25 1 0.886 0.362 0.451 0.485 1.602 1.711 1.857 0.56
0.5 0 0.631 0.872 0 0.447 2.952 3.220 3.582 0.24
0.5 0.5 0.631 0.865 0.355 0.447 2.981 3.214 3.539 0.30
0.5 1 0.631 0.858 0.695 0.447 3.068 3.208 3.445 0.45
0.8 0 0.275 0.949 0 0.384 4.952 5.315 5.563 0.11
0.8 0.5 0.277 0.884 0.317 0.384 4.848 5.256 5.868 0.13
0.8 1 0.279 0.817 0.678 0.384 4.766 5.194 5.979 0.20
0.99 0 0.016 0.621 0 0.336 5.107 7.284 8.599 0.12
0.99 0.5 0.017 0.382 0.042 0.336 4.757 7.179 9.335 0.13
0.99 1 0.019 0.096 0.232 0.336 4.366 7.002 10.086 0.18
"""
COLS = ['rho', 'sig', 'smid', 'hmax', 'jmin', 'jmean', 'jmax', 'floor']


def table1_printed():
    rows = {}
    for line in TABLE1.strip().splitlines():
        f = line.split()
        rows[(float(f[0]), float(f[1]))] = dict(zip(COLS, f[2:]))
    return rows


# ----------------------------------------------------------------------------- isotropic
def isotropic(rec):
    """Closed form of Eq. (41), the direct Ricci integral, and the split of Sec. V A."""
    mp.mp.dps = 30
    loc = 'Sec. V A, Eq. (41)'
    x13 = mp.mpf(13) / 6
    # units sqrt(alpha) = 1 (t_b = 1), omega_B = 1:  J = (2/9) int x^2 (1+x^2)^(-13/6) dx
    J = mp.mpf(2) / 9 * mp.quad(lambda x: x * x / (1 + x * x) ** x13, [-mp.inf, -1, 0, 1, mp.inf])
    closed = 2 * mp.gamma(mp.mpf(2) / 3) * mp.gamma(mp.mpf(5) / 6) / (7 * mp.sqrt(mp.pi))
    beta_form = mp.mpf(2) / 9 * mp.beta(mp.mpf(3) / 2, mp.mpf(2) / 3)
    # H = t/(3(1+t^2)), omega = (1+t^2)^(-1/6); R_kk = -2 omega^2 Hdot; dlambda = dt/omega
    hdot = lambda t: (1 - t * t) / (3 * (1 + t * t) ** 2)
    I = mp.quad(lambda t: -2 * (1 + t * t) ** (-mp.mpf(1) / 6) * hdot(t), [-mp.inf, -1, 0, 1, mp.inf])
    # scalar: 8 pi G T_kk = 16 pi G rho omega^2, 16 pi G rho_c = (2/3) alpha
    scal = mp.quad(lambda t: mp.mpf(2) / 3 * (1 + t * t) ** (-1 - mp.mpf(1) / 6), [-mp.inf, -1, 0, 1, mp.inf])
    hmax = mp.mpf(1) / 6                                   # sqrt(alpha)/6
    tpk = mp.findroot(lambda t: mp.diff(lambda s: s / (3 * (1 + s * s)), t), 0.9)
    rec.add('J_iso/(omega_B H_max)', float(6 * J), '1.4783', loc)
    rec.add('J_iso/(omega_B H_max), abstract', float(6 * J), '1.478', 'Abstract; Sec. I')
    rec.add('J_iso/(omega_B H_max), discussion', float(6 * J), '1.48', 'Sec. VII')
    rec.add('closed form 2Gamma(2/3)Gamma(5/6)/(7 sqrt(pi)) - quadrature', float(closed - J), None,
            loc, rule='zero', tol=1e-25)
    rec.add('(2/9)B(3/2,2/3) - quadrature', float(beta_form - J), None, loc, rule='zero', tol=1e-25)
    rec.add('J_iso/(omega_B/ell) [sqrt(alpha)=3/ell]', float(3 * J), '0.739',
            'Sec. V A; Table I caption; Fig. 1 caption')
    rec.add('H_max ell (H_max = sqrt(alpha)/6 = 1/(2 ell))', float(3 * hmax), '0.500', 'Sec. V A; Table I')
    rec.add('t_b sqrt(alpha) - 1 (Hubble rate peaks at t_b = alpha^(-1/2) = ell/3)', float(tpk - 1), None, loc,
            rule='zero', tol=1e-20)
    rec.add('Ricci integral I + J', float(I + J), None, loc, rule='zero', tol=1e-25)
    rec.add('scalar null energy / J', float(scal / J), '7', 'Sec. V A', rule='round',
            note='8 pi G int T^phi_kk dlambda = +7 J_p')
    rec.add('quantum-geometry correction / J', float((-J - scal) / J), '-8', 'Sec. V A', rule='round')
    rec.add('exact ratio scalar/J - 7', float(scal / J - 7), None, 'Sec. V A', rule='zero', tol=1e-25)
    # Planck units: rho_c = 3/(8 pi G ell^2) ~ 0.41 rho_P  ->  ell = sqrt(3/(8 pi 0.41)) l_P
    for label, rc in (('rho_c = 0.41 rho_P (value quoted)', mp.mpf('0.41')),
                      ('rho_c from gamma = 0.2375, Delta = 4 sqrt(3) pi gamma l_P^2',
                       3 / (32 * mp.sqrt(3) * mp.pi ** 2 * mp.mpf('0.2375') ** 3))):
        ell = mp.sqrt(3 / (8 * mp.pi * rc))
        Hm = 1 / (2 * ell)
        deficit = 6 * J * Hm / (8 * mp.pi)
        rec.data.setdefault('planck', {})[label] = dict(rho_c_over_rho_P=float(rc), ell_over_l_P=float(ell),
                                                       H_max_over_m_P=float(Hm), t_b_over_t_P=float(ell / 3),
                                                       deficit_over_omega_B_m_P3=float(deficit))
        if 'quoted' in label:
            rec.add('H_max/m_P at rho_c = 0.41 rho_P', float(Hm), '0.93', 'Sec. V A')
            rec.add('J_iso/(8 pi G) in omega_B m_P^3', float(deficit), '0.055', 'Sec. V A',
                    note='0.05451; with rho_c = 0.4094 rho_P (gamma = 0.2375) it is 0.05447')
            rec.add('t_b/t_P', float(ell / 3), '0.18', 'Sec. III')
        else:
            rec.add('rho_c/rho_P for gamma = 0.2375', float(rc), '0.41', 'Sec. V A (Ref. AWE)')
    return float(6 * J)


# ----------------------------------------------------------------------------- one case
def run_case(r, eta, ndir, rec_checks=True):
    t0 = time.perf_counter()
    model = E.Bounce(r, eta)
    pk = E.Packed(model)
    dirs = E.fibonacci(ndir)
    vals = E.integrals(dirs, pk)
    hm, uhm = model.hmax()
    bs = E.bounce_summary(model)
    if r == 0:
        (jmin, pmin), (jmax, pmax) = (vals[0, 0], np.array([1., 0, 0])), (vals[0, 0], np.array([1., 0, 0]))
    else:
        (jmin, pmin), (jmax, pmax) = E.refine_extrema(dirs, vals[:, 0], pk)
    floor, floorerr = E.accurate_floor(model, pmin)
    out = dict(r=r, eta=eta, d=model.d, S_B=model.S, hmax=hm, u_hmax=uhm, kasner=model.k, **bs,
               jmin=float(jmin), jmax=float(jmax), jmean=float(vals[:, 0].mean()),
               pmin=pmin, pmax=pmax, fib_min=float(vals[:, 0].min()), fib_max=float(vals[:, 0].max()),
               floor=float(floor), floor_quad_error=floorerr,
               sky_proxy=float(vals[:, 2:4].sum(axis=1).mean()),
               ricci_max_rel=float(np.max(np.abs(vals[:, 0] + vals[:, 1]) / vals[:, 0])),
               jpos=float(vals[:, 0].min()))
    if rec_checks:
        out['diagnostics'] = E.diagnostics(model)
        # quadrature and cutoff refinement on 12 Fibonacci rays, the extremal rays and the axes
        pick = np.vstack((dirs[np.linspace(0, ndir - 1, 12, dtype=int)], pmin, pmax, np.eye(3)))
        base = E.integrals(pick, pk)[:, 0]
        fine = E.integrals(pick, E.Packed(model, 24., 18, 96))[:, 0]
        cut = E.integrals(pick, E.Packed(model, 20., 18, 96))[:, 0]
        out['refine_order_abs'] = float(np.max(np.abs(fine - base)))
        out['refine_cutoff_abs'] = float(np.max(np.abs(fine - cut)))
        out['max_tail_share'] = float(np.max(E.tails(pick, pk)[:, 0] / base))
        # far-field energy density: ell^2 G_00 = sum_{i<j} H_i H_j -> S_B/V^2
        q = model.geometry(np.array([6., 8., 10.]), 1)     # beyond u ~ 12 roundoff dominates the remainder
        g00 = q['h'][:, 0] * q['h'][:, 1] + q['h'][:, 0] * q['h'][:, 2] + q['h'][:, 1] * q['h'][:, 2]
        if model.S > 0:
            # (ell^2 G_00 - S_B/V^2) V^4 should tend to a constant (the O(V^-4) remainder)
            rem = (g00 - model.S / q['v'] ** 2) * q['v'] ** 4
            out['G00_far'] = dict(positive=bool(np.all(g00 > 0)), remainder_V4=rem.tolist(),
                                  remainder_spread=float(np.ptp(rem) / np.max(np.abs(rem))))
        else:
            out['G00_far'] = None
        # E F > 0 for V > 1 (both branches reach arbitrarily large volume)
        kin = model.kinematics(np.linspace(1e-3, 24, 2000))
        out['volume_rate_positive'] = bool(np.all(kin['theta'] > 0))
    out['seconds'] = time.perf_counter() - t0
    return out, dirs, vals, pk, model


# ----------------------------------------------------------------------------- grid
def grid(rec, ndir, mode):
    printed = table1_printed()
    cases = {}
    for r in MAGNITUDES:
        for eta in SHAPES:
            res, dirs, vals, pk, model = run_case(r, eta, ndir)
            cases[(r, eta)] = res
            print(f'  r={r:.2f} eta={eta:+.1f}: Jmin={res["jmin"] / E.JISO:.4f} <J>={res["jmean"] / E.JISO:.4f} '
                  f'Jmax={res["jmax"] / E.JISO:.4f} floor={res["floor"] / res["jmin"]:.3f} '
                  f'({res["seconds"]:.1f} s)', flush=True)
    # ---- Table I
    for (r, eta), row in printed.items():
        c = cases[(r, eta)]
        loc = f'Table I (r={r:g}, eta={eta:g})'
        vals = dict(rho=c['rho_B_over_rhoc'], sig=c['sigma2_B_over_max'], smid=c['s_mid'], hmax=c['hmax'],
                    jmin=c['jmin'] / E.JISO, jmean=c['jmean'] / E.JISO, jmax=c['jmax'] / E.JISO,
                    floor=c['floor'] / c['jmin'])
        for col in COLS:
            pr = row[col]
            if pr == '0':
                rec.add(f'T1 {col} r={r:g} eta={eta:g}', vals[col], pr, loc, rule='zero', tol=1e-12)
            else:
                note = ''
                if col == 'jmean' and mode == 'quick':
                    note = f'quick mode: {ndir} directions'
                rec.add(f'T1 {col} r={r:g} eta={eta:g}', vals[col], pr, loc, note=note)
    for eta in SHAPES:
        c = cases[(0., eta)]
        for col, v in (('rho', c['rho_B_over_rhoc']), ('hmax', c['hmax']), ('jmin', c['jmin'] / E.JISO),
                       ('jmean', c['jmean'] / E.JISO), ('jmax', c['jmax'] / E.JISO),
                       ('floor', c['floor'] / c['jmin'])):
            pr = {'rho': '1.000', 'hmax': '0.500', 'floor': '1.00'}.get(col, '1.000')
            rec.add(f'T1 {col} r=0 eta={eta:g}', v, pr, 'Table I (r=0, any eta)')
        rec.add(f'T1 sig r=0 eta={eta:g}', c['sigma2_B_over_max'], '0', 'Table I (r=0)', rule='zero', tol=1e-12)
    # ---- eta <-> -eta (time reversal plus an axis exchange)
    sym = max(max(abs(cases[(r, e)]['jmin'] - cases[(r, -e)]['jmin']) / cases[(r, e)]['jmin'],
                  abs(cases[(r, e)]['jmax'] - cases[(r, -e)]['jmax']) / cases[(r, e)]['jmax'])
              for r in MAGNITUDES for e in (.5, 1.))
    symm = max(abs(cases[(r, e)]['jmean'] - cases[(r, -e)]['jmean']) / cases[(r, e)]['jmean']
               for r in MAGNITUDES for e in (.5, 1.))
    rec.add('eta vs -eta: refined extrema, max relative difference', sym, None,
            'Sec. V A ("shapes of opposite sign are related by time reversal")', rule='zero', tol=1e-9)
    rec.add('eta vs -eta: Fibonacci means, max relative difference', symm, None,
            'Fig. 1 caption ("eta and -eta give the same values")', rule='zero', tol=1e-5,
            note='a finite Fibonacci sky is not exactly mirror symmetric')
    # ---- statements of Sec. V A
    J = lambda r, e, k: cases[(r, e)][k] / E.JISO
    allpos = min(c['jpos'] for c in cases.values())
    rec.add('J_p > 0 on every ray of every background (smallest value / J_iso)', allpos > 0, None,
            'Sec. V A ("Every ray pays")', rule='true')
    ric = max(c['ricci_max_rel'] for c in cases.values())
    rec.add(f'max |I_p+J_p|/J_p over all {len(cases) * ndir} rays', ric,
            '7e-14' if mode == 'full' else None, 'Sec. V A; Appendix E',
            rule='resid' if mode == 'full' else 'info',
            note='69 120 rays in the paper' if mode == 'full' else 'quick mode')
    for r, lo, hi in ((.25, '1.5', '1.6'), (.5, '3.0', '3.1'), (.8, '4.8', '5.0'), (.99, '4.4', '5.1')):
        vals_ = [J(r, e, 'jmin') for e in (0., .5, 1.)]
        rec.add(f'J_min range at r={r:g}: low', min(vals_), lo, 'Sec. V A')
        rec.add(f'J_min range at r={r:g}: high', max(vals_), hi, 'Sec. V A')
    strong = [J(r, e, 'jmin') for r in (.8, .99) for e in (0., .5, 1.)]
    rec.add('J_min/J_iso for r >= 0.8 between four and five (min)', min(strong), '4', 'Abstract; Sec. I; Sec. V A',
            rule='round', note='"four to five times"; rounded to integers')
    rec.add('J_min/J_iso for r >= 0.8 between four and five (max)', max(strong), '5', 'Abstract; Sec. V A')
    means = [J(.99, e, 'jmean') for e in (0., .5, 1.)]
    rec.add('<J> range at r=0.99: low', min(means), '7.0', 'Sec. V A')
    rec.add('<J> range at r=0.99: high', max(means), '7.3', 'Sec. V A')
    jmx = max(J(.99, e, 'jmax') for e in (0., .5, 1.))
    rec.add('largest J_max/J_iso at r=0.99', jmx, '10.1', 'Sec. V A')
    rec.add('largest J_max/J_iso ("up to ten times")', jmx, '10', 'Sec. VII', rule='round')
    for r, pct in ((.05, '0.9'), (.25, '12'), (.5, '21'), (.99, '30')):
        for e in (0., .5, 1.):
            c = cases[(r, e)]
            short = 100 * (1 - c['sky_proxy'] / c['jmean'])
            rec.add(f'sky proxy shortfall at r={r:g}, eta={e:g} [%]', short, pct, 'Sec. V A')
    fl = [cases[(.05, e)]['floor'] / cases[(.05, e)]['jmin'] for e in (0., .5, 1.)]
    rec.add('floor share at r=0.05: low [%]', 100 * min(fl), '84', 'Sec. V A')
    rec.add('floor share at r=0.05: high [%]', 100 * max(fl), '87', 'Sec. V A')
    fac = [cases[(r, e)]['jmin'] / cases[(r, e)]['floor'] for r in (.8, .99) for e in (0., .5, 1.)]
    rec.add('J_min/floor at r >= 0.8: low ("factor of five")', min(fac), '5', 'Sec. V A')
    rec.add('J_min/floor at r >= 0.8: high ("to nine")', max(fac), '9', 'Sec. V A')
    rises = all(J(r, 0., 'jmin') < J(r, .5, 'jmin') < J(r, 1., 'jmin') for r in (.25, .5))
    falls = all(J(r, 0., 'jmin') > J(r, .5, 'jmin') > J(r, 1., 'jmin') for r in (.8, .99))
    smid_up = all(0 <= abs(cases[(r, 0.)]['s_mid']) < abs(cases[(r, .5)]['s_mid']) < abs(cases[(r, 1.)]['s_mid'])
                  for r in (.25, .5, .8, .99))
    rec.add('J_min rises with |s_mid| at r=0.25, 0.5', rises and smid_up, None, 'Sec. V A', rule='true')
    rec.add('J_min falls with |s_mid| at r=0.8, 0.99', falls and smid_up, None, 'Sec. V A', rule='true')
    sig0 = [cases[(r, 0.)]['sigma2_B_over_max'] for r in MAGNITUDES]
    rec.add('sigma_B^2 not monotone in r (eta = 0)', bool(np.any(np.diff(sig0) < 0)), None, 'Sec. V A',
            rule='true')
    # ---- Appendix E checks
    diag = [c['diagnostics'] for c in cases.values()]
    con = max(d['constraint_abs'] for d in diag)
    ham = max(d['independent_hamilton_ln_a_abs'] for d in diag)
    rec.add('Hamiltonian constraint, max |S - S_B/V^2|', con, '2e-15', 'Appendix E', rule='resid')
    rec.add('independent cosmic-time integration, max |Delta ln a_i|', ham, '1e-11', 'Appendix E', rule='order')
    rec.add('time-quadrature refinement (order 12 -> 18), max |Delta J|', max(c['refine_order_abs'] for c in cases.values()),
            None, 'Appendix E (method)', rule='zero', tol=1e-11)
    rec.add('cutoff refinement (u = 20 vs 24), max |Delta J|', max(c['refine_cutoff_abs'] for c in cases.values()),
            None, 'Appendix E (method)', rule='zero', tol=1e-11)
    rec.add('largest Kasner-tail share of J on the check rays', max(c['max_tail_share'] for c in cases.values()),
            None, 'Appendix E (method)', rule='info')
    rec.add('reduced-solution consistency, max |sum ln a_i - ln V|', max(d['volume_log_abs'] for d in diag), None,
            'Appendix E (method)', rule='zero', tol=1e-11)
    sk1 = max(abs(c['kasner'].sum(axis=1) - 1).max() for c in cases.values())
    sk2 = max(abs((c['kasner'] ** 2).sum(axis=1) - (1 + 2 * c['r'] ** 2) / 3).max() for c in cases.values())
    kmin = min(float(np.min(c['kasner']) - (1 - 2 * c['r']) / 3) for c in cases.values())
    rec.add('sum k_i^pm - 1', sk1, None, 'Appendix E, Eq. (E5)', rule='zero', tol=1e-13)
    rec.add('sum (k_i^pm)^2 - (1+2r^2)/3', sk2, None, 'Appendix E, Eq. (E5)', rule='zero', tol=1e-12)
    rec.add('min_i k_i^pm - (1-2r)/3 >= 0', kmin >= -1e-14, None, 'Appendix E', rule='true')
    far = [c['G00_far'] for c in cases.values() if c['G00_far']]
    rec.add('far field: ell^2 G_00 > 0 at V = cosh 6, cosh 8, cosh 10', all(f['positive'] for f in far), None,
            'Appendix E', rule='true')
    rec.add('far field: (ell^2 G_00 - S_B/V^2) V^4 constant (O(V^-4) remainder), relative spread',
            max(f['remainder_spread'] for f in far), None,
            'Appendix E ("ell^2 G_00 = S_B/V^2 + O(V^-4)")', rule='zero', tol=1e-3)
    eta0 = [abs(cases[(r, 0.)]['bounce_rates'][2] - np.sin(cases[(r, 0.)]['d']) * (1 + np.cos(cases[(r, 0.)]['d'])))
            for r in MAGNITUDES]
    rec.add('eta = 0 bounce spectrum (-s, 0, s), ell s = sin d (1 + cos d)', max(eta0), None,
            'Appendix E', rule='zero', tol=1e-13)
    # floor (39) at the bounce vanishes on the lines [1,0,+-1] of the eta = 0 family
    fl0 = 0.
    for r in MAGNITUDES[1:]:
        hb = cases[(r, 0.)]['bounce_rates']
        for q in (np.array([1., 0, 1]) / np.sqrt(2), np.array([1., 0, -1]) / np.sqrt(2)):
            x = q * q
            fl0 = max(fl0, abs(np.sum(hb ** 2) - 2 * np.sum(hb ** 2 * x) + np.sum(hb * x) ** 2))
    rec.add('eta = 0: instantaneous F at the bounce on the lines [1,0,+-1] (saturated instant)', fl0, None,
            'Sec. V A; Appendix E', rule='zero', tol=1e-14)
    strict = all(c['floor'] < c['jmin'] for c in cases.values() if c['r'] > 0)
    rec.add('integrated floor (38) strictly below J_min for r > 0', strict, None, 'Sec. V A', rule='true')
    e_ok = max(max(abs(E.shape_vector(e).sum()), abs((E.shape_vector(e) ** 2).sum() - 2)) for e in SHAPES)
    rec.add('sum e_i = 0 and sum e_i^2 = 2', e_ok, None, 'Appendix E, Eq. (E3)', rule='zero', tol=1e-14)
    rec.add('E F > 0 for V > 1 on every background', all(c['volume_rate_positive'] for c in cases.values()),
            None, 'Appendix E, Eq. (E4)', rule='true')
    rec.add('r = d/(S_B + d^2)^(1/2) reproduces the requested amplitude',
            max(abs(c['d'] / np.sqrt(c['S_B'] + c['d'] ** 2) - c['r']) for c in cases.values() if c['r'] > 0),
            None, 'Appendix E', rule='zero', tol=1e-12)
    # minimizing ray of the (0.5, 0.5) background: plane of the extreme axes; maximum on the middle axis
    c = cases[MAP_CASE]
    mid = c['mid_axis']
    rec.add('Fig. 1(b): J_min/J_iso', c['jmin'] / E.JISO, '2.98', 'Fig. 1 caption')
    rec.add('Fig. 1(b): J_max/J_iso', c['jmax'] / E.JISO, '3.54', 'Fig. 1 caption')
    rec.add('Fig. 1(b): minimizing ray in the plane of the extreme axes (|p_mid|)', abs(c['pmin'][mid]),
            None, 'Fig. 1 caption', rule='zero', tol=1e-6)
    rec.add('Fig. 1(b): maximizing ray on the middle axis (1-|p_mid|)', 1 - abs(c['pmax'][mid]), None,
            'Fig. 1 caption', rule='zero', tol=1e-9)
    return cases


def write_grid_csv(cases, path):
    path.parent.mkdir(parents=True, exist_ok=True)
    fields = ['r', 'eta', 'rho_B_over_rhoc', 'sigma2_B_over_max', 's_mid_ell', 'hmax_ell',
              'jmin_over_Jiso', 'jmean_over_Jiso', 'jmax_over_Jiso', 'floor_share',
              'sky_proxy_shortfall', 'pmin_x', 'pmin_y', 'pmin_z', 'pmax_x', 'pmax_y', 'pmax_z',
              'h1_B', 'h2_B', 'h3_B']
    with open(path, 'w', newline='', encoding='utf-8') as fh:
        w = csv.writer(fh)
        w.writerow(fields)
        for (r, eta), c in sorted(cases.items()):
            w.writerow([r, eta, c['rho_B_over_rhoc'], c['sigma2_B_over_max'], c['s_mid'], c['hmax'],
                        c['jmin'] / E.JISO, c['jmean'] / E.JISO, c['jmax'] / E.JISO, c['floor'] / c['jmin'],
                        1 - c['sky_proxy'] / c['jmean'], *c['pmin'], *c['pmax'], *c['bounce_rates']])


# ----------------------------------------------------------------------------- sky refinement
def sky_refinement(rec, cases, ndir_fine=9216):
    worst = 0.
    rows = []
    for (r, eta), c in sorted(cases.items()):
        if eta < 0 or (r == 0 and eta != 0):
            continue
        model = E.Bounce(r, eta)
        v = E.integrals(E.fibonacci(ndir_fine), E.Packed(model))[:, 0]
        rel = abs(v.mean() / c['jmean'] - 1)
        worst = max(worst, rel)
        rows.append(dict(r=r, eta=eta, jmean_2304=c['jmean'], jmean_9216=float(v.mean()), relative_change=rel))
    rec.data['sky_refinement'] = rows
    rec.add('sky refinement 2304 -> 9216 directions, max relative change of <J>', worst, '4e-7', 'Appendix E',
            rule='upper')


# ----------------------------------------------------------------------------- sky map
def skymap(rec, out_dir, c):
    r, eta = MAP_CASE
    model = E.Bounce(r, eta)
    pk = E.Packed(model)
    lon = np.linspace(-180, 180, 181)
    lat = np.linspace(-90, 90, 91)
    lo, la = np.meshgrid(lon, lat, indexing='xy')
    ph, th = np.radians(lo.ravel()), np.radians(la.ravel())
    dirs = np.column_stack((np.cos(th) * np.cos(ph), np.cos(th) * np.sin(ph), np.sin(th)))
    jj = E.integrals(dirs, pk)[:, 0].reshape(91, 181) / E.JISO
    np.savez_compressed(out_dir / 'skymap_r0.50_eta0.50.npz', lon=lon, lat=lat, J_over_Jiso=jj,
                        bounce_rates=c['bounce_rates'], pmin=c['pmin'], pmax=c['pmax'],
                        jmin_over_Jiso=c['jmin'] / E.JISO, jmax_over_Jiso=c['jmax'] / E.JISO)
    rec.add('sky map minimum / refined J_min - 1', jj.min() / (c['jmin'] / E.JISO) - 1, None,
            'Fig. 1(b) (2-degree grid)', rule='zero', tol=2e-3)
    rec.add('sky map maximum / refined J_max - 1', jj.max() / (c['jmax'] / E.JISO) - 1, None,
            'Fig. 1(b) (2-degree grid)', rule='zero', tol=2e-3)
    seam = float(np.max(np.abs(jj[:, 0] - jj[:, -1])))
    pole = float(max(np.ptp(jj[0]), np.ptp(jj[-1])))
    rec.add('sky map seam and pole consistency', max(seam, pole), None, 'Fig. 1(b)', rule='zero', tol=1e-10)
    rec.add('contour spacing of Fig. 1(b) (range < 1 -> steps of 0.1)', float(jj.max() - jj.min()) < 1.0, None,
            'Fig. 1 caption ("contours in steps of 0.1")', rule='true')


# ----------------------------------------------------------------------------- eta = 0 scan
def eta0_scan(rec, ndir, out_dir):
    rows = []
    for r in SCAN_R:
        t0 = time.perf_counter()
        model = E.Bounce(r, 0.)
        pk = E.Packed(model)
        dirs = np.vstack((E.fibonacci(ndir), np.eye(3), -np.eye(3)))
        vals = E.integrals(dirs, pk)
        hm = model.hmax()[0]
        if r == 0:
            (jmin, pmin), (jmax, pmax) = (vals[0, 0], np.array([1., 0, 0])), (vals[0, 0], np.array([1., 0, 0]))
        else:
            (jmin, pmin), (jmax, pmax) = E.refine_extrema(dirs, vals[:, 0], pk)
        bs = E.bounce_summary(model)
        rows.append(dict(r=r, d=model.d, rho_B_over_rhoc=model.S / 3, sigma2_B=bs['sigma2_B'], hmax=hm,
                         jmin=float(jmin), jmax=float(jmax), pmin=np.abs(pmin), pmax=np.abs(pmax),
                         ricci_max_rel=float(np.max(np.abs(vals[:, 0] + vals[:, 1]) / vals[:, 0])),
                         seconds=time.perf_counter() - t0))
        print(f'  eta=0 r={r:.12g}: H_max={hm:.6f} Jmin/(wH)={jmin / hm:.4f} Jmax/(wH)={jmax / hm:.4f} '
              f'pmin=({abs(pmin[0]):.4f},{abs(pmin[1]):.4f},{abs(pmin[2]):.4f})', flush=True)
    rec.data['eta0_scan'] = rows
    with open(out_dir / 'eta0_scan.csv', 'w', newline='', encoding='utf-8') as fh:
        w = csv.writer(fh)
        w.writerow(['r', 'd', 'rho_B_over_rhoc', 'sigma2_B_ell2', 'hmax_ell', 'jmin_over_omegaB_Hmax',
                    'jmax_over_omegaB_Hmax', 'jmin_over_Jiso', 'jmax_over_Jiso', 'pmin_1', 'pmin_2', 'pmin_3'])
        for x in rows:
            w.writerow([x['r'], x['d'], x['rho_B_over_rhoc'], x['sigma2_B'], x['hmax'], x['jmin'] / x['hmax'],
                        x['jmax'] / x['hmax'], x['jmin'] / E.JISO, x['jmax'] / E.JISO, *x['pmin']])
    end = rows[-1]
    loc = 'Appendix E; Sec. V A'
    rec.add('vacuum endpoint r = 1: ell H_max', end['hmax'], '0.333333', loc, rule='round',
            note='H_max = 1/(3 ell)')
    rec.add('vacuum endpoint: J_min/(omega_B H_max)', end['jmin'] / end['hmax'], '11.275', loc)
    rec.add('vacuum endpoint: J_max/(omega_B H_max)', end['jmax'] / end['hmax'], '19.661', loc)
    rec.add('vacuum endpoint: J_min/J_iso', end['jmin'] / E.JISO, '5.08', loc)
    rec.add('vacuum endpoint: J_max/J_iso', end['jmax'] / E.JISO, '8.87', loc)
    near = rows[-2]
    rec.add('continuity at the endpoint: |J_min(1-1e-12) - J_min(1)|', abs(near['jmin'] - end['jmin']), None, loc,
            rule='zero', tol=1e-9)
    # location of the minimizing ray (axis 2 is the middle axis for eta = 0)
    inplane = [x for x in rows if 0 < x['r'] <= .6]
    trans = [x for x in rows if .68 <= x['r'] <= .85]
    axis = [x for x in rows if x['r'] >= .9]
    on_floor = max(max(x['pmin'][1], abs(x['pmin'][0] - x['pmin'][2]), abs(x['pmin'][0] ** 2 - .5))
                   for x in inplane)
    rec.add('r <= 0.6: minimizing ray on the floor lines [1,0,+-1] (max deviation)', on_floor, None,
            'Sec. V A', rule='zero', tol=1e-5)
    rec.add('0.68 <= r <= 0.85: minimizing ray off the plane and off the middle axis',
            all(1e-4 < x['pmin'][1] < 1 - 1e-6 for x in trans), None, 'Sec. V A ("moves away")', rule='true')
    rec.add('r >= 0.9: minimizing ray on the middle axis (max |1 - p_mid|)',
            max(1 - x['pmin'][1] for x in axis), None, 'Sec. V A', rule='zero', tol=1e-9)
    hm = [x['hmax'] for x in rows]
    rec.add('H_max decreases from 1/(2 ell) to 1/(3 ell) along the scan', bool(np.all(np.diff(hm) <= 1e-12)) and
            abs(hm[0] - .5) < 1e-12 and abs(hm[-1] - 1 / 3) < 1e-9, None, 'Sec. V A', rule='true')
    sig = [x['sigma2_B'] for x in rows]
    rec.add('sigma_B^2 rises and then falls toward r = 1 (eta = 0)', bool(np.argmax(sig) not in (0, len(sig) - 1)),
            None, 'Sec. V A', rule='true')
    rec.add('max |I_p+J_p|/J_p in the eta = 0 scan', max(x['ricci_max_rel'] for x in rows), None,
            'Appendix E', rule='zero', tol=1e-12)
    # largest squared shear of the effective dynamics, 27/(8 ell^2), reached at d = pi/3
    smax = max(sig)
    dpk = rows[int(np.argmax(sig))]['d']
    rec.add('eta = 0 scan: max sigma_B^2 ell^2 = 27/8 (sigma_max^2 of Table I)', smax - 27 / 8, None,
            'Table I caption; Appendix E', rule='zero', tol=1e-12, note=f'attained at d = {dpk:.15f} (pi/3)')


def main():
    mode = parse_mode(description=__doc__)
    ndir = 2304 if mode == 'full' else 576
    out_dir = results_dir(mode) / 'lqc'
    out_dir.mkdir(parents=True, exist_ok=True)
    codes = []

    rec = Recorder('lqc', 'isotropic', mode)
    isotropic(rec)
    codes.append(finish(rec, scripts=[__file__, E.__file__]))

    rec = Recorder('lqc', 'table1', mode)
    rec.data['directions_per_background'] = ndir
    print(f'LQC grid: {len(MAGNITUDES) * len(SHAPES)} backgrounds x {ndir} directions', flush=True)
    cases = grid(rec, ndir, mode)
    write_grid_csv(cases, out_dir / 'grid.csv')
    rec.data['cases'] = {f'r={r:g},eta={e:g}': {k: v for k, v in c.items()} for (r, e), c in cases.items()}
    if mode == 'full':
        sky_refinement(rec, cases)
    skymap(rec, out_dir, cases[MAP_CASE])
    codes.append(finish(rec, scripts=[__file__, E.__file__]))

    rec = Recorder('lqc', 'eta0_scan', mode)
    eta0_scan(rec, ndir, out_dir)
    codes.append(finish(rec, scripts=[__file__, E.__file__]))
    return max(codes)


if __name__ == '__main__':
    sys.exit(main())


==> anc/SM_code/periodic_pulses/run_periodic_pulses.py <==
r"""Saturating examples and finite episodes: Sec. V D (Fig. 2 data) and Appendix G.

  A  periodic model, Eq. (45), with (X0, Y0, eps, c) = (2, 2.5, 0.6, 1): curvature of the
     effective source, Eqs. (G1)-(G2), the four saturated rays, the optical-bulk density of
     Fig. 2(b), its period average (Fig. 2(c)), and the screen-averaged curvature at t = 0;
  B  one-line example, Eq. (G3): energy density, saturation of [dz], the moving second line,
     the commutator (G4) and (n-1) N_dz = -(3/2) bdot^2;
  C  compact pulses, Eqs. (G5)-(G7): I = -J, the saturated set, 1/T scaling, the weak-pulse
     angular factor 2 n3^2 + (n1^2 - n2^2)^2, its sphere average 14/15 and the sky average 7/30;
  D  three-direction budget (Proposition 9): c_P = 1 for the coordinate covectors, the bound
     (G9) on a sample episode, and the A^2 versus A^4 growth for isotropic pulses;
  E  the Boonserm-Visser bound |beta_p| <= sinh(int |Theta_p| dlambda / 2) for a test scalar.
Curvatures come from smcommon/curvature.py (mpmath, 40 digits), independent of the paper's
formulas.  Run:  python periodic_pulses/run_periodic_pulses.py [--quick]  (modes identical)
Output: results/periodic_pulses/periodic_pulses.json
"""
from __future__ import annotations

import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))

import mpmath as mp                                   # noqa: E402
import numpy as np                                    # noqa: E402
from scipy.integrate import quad, solve_ivp           # noqa: E402

from smcommon import Recorder, finish, parse_mode     # noqa: E402
from smcommon.curvature import curvature, contract    # noqa: E402

mp.mp.dps = 40
X0, Y0, EPS, CC = 2.0, 2.5, 0.6, 1.0                  # Fig. 2 parameters


def optical(h, hdot, p):
    """omega_p and F = tr[(P K P|ker p)^2] for a general spatial metric h (Eqs. (12), (18))."""
    hi = np.linalg.inv(h)
    om = np.sqrt(p @ hi @ p)
    q = hi @ p / om
    Km = hi @ (hdot / 2)
    P = np.eye(3) - np.outer(q, p / om)                # P = 1 - q (x) q^flat, q^flat = p/omega
    M = P @ Km @ P
    return om, float(np.trace(M @ M))


# ----------------------------------------------------------------------------- A
def periodic_h(t, X0=X0, Y0=Y0, eps=EPS, c=CC):
    X = X0 + eps * np.cos(t)
    Y = Y0 - eps * np.cos(t)
    return np.diag([X, Y, c * c]), np.diag([-eps * np.sin(t), eps * np.sin(t), 0.])


def density_planar(phi, t):
    """Closed planar form of j_p = omega tr[(PKP)^2] for p = (cos phi, sin phi, 0):
    (p2^2 - p1^2)^2 fdot^2 / (4 sqrt(XY) S^(3/2)), S = p1^2 Y + p2^2 X, f = eps cos t."""
    X = X0 + EPS * np.cos(t)
    Y = Y0 - EPS * np.cos(t)
    fd = -EPS * np.sin(t)
    p1, p2 = np.cos(phi), np.sin(phi)
    S = p1 ** 2 * Y + p2 ** 2 * X
    return (p2 ** 2 - p1 ** 2) ** 2 / 4 * fd ** 2 / (np.sqrt(X * Y) * S ** 1.5)


def period_average(phi, nt=4096):
    t = 2 * np.pi * np.arange(nt) / nt
    return float(np.mean(density_planar(phi, t)))


def part_a(rec):
    loc = 'Sec. V D, Eq. (45); Appendix G, Eqs. (G1)-(G2)'
    # curvature of the effective source at random parameters and times
    rng = np.random.default_rng(7)
    worst = mp.mpf(0)
    for _ in range(4):
        x0, y0 = mp.mpf(rng.uniform(1.5, 3)), mp.mpf(rng.uniform(1.5, 3))
        ep = mp.mpf(rng.uniform(.2, 1.2))
        c = mp.mpf(rng.uniform(.5, 2))
        t = mp.mpf(rng.uniform(-3, 3))
        X, Y = x0 + ep * mp.cos(t), y0 - ep * mp.cos(t)
        g = lambda s: mp.diag([-1, x0 + ep * mp.cos(s), y0 - ep * mp.cos(s), c * c])
        cv = curvature(g, t)
        G = cv['einstein']
        rho = G[0, 0]
        P1, P2 = G[1, 1] / X, G[2, 2] / Y
        st, ct = mp.sin(t), mp.cos(t)
        r1 = rho + ep ** 2 * st ** 2 / (4 * X * Y)
        r2 = (rho + P1) - (-ep * ct / (2 * Y) + ep ** 2 * st ** 2 / (4 * Y ** 2) - ep ** 2 * st ** 2 / (4 * X * Y))
        r3 = (rho + P2) - (ep * ct / (2 * X) + ep ** 2 * st ** 2 / (4 * X ** 2) - ep ** 2 * st ** 2 / (4 * X * Y))
        r4 = Y * (rho + P1) + X * (rho + P2)
        worst = max(worst, abs(r1), abs(r2), abs(r3), abs(r4))
    rec.add('Eqs. (G1)-(G2): 8 pi G rho, the principal null combinations and Y(rho+P1)+X(rho+P2)=0',
            float(worst), None, loc, rule='zero', tol=1e-30)
    # energy conditions fail at every time (Fig. 2 parameters)
    tt = np.linspace(0, 2 * np.pi, 20001)
    X = X0 + EPS * np.cos(tt)
    Y = Y0 - EPS * np.cos(tt)
    st, ct = np.sin(tt), np.cos(tt)
    rho = -EPS ** 2 * st ** 2 / (4 * X * Y)
    n1 = -EPS * ct / (2 * Y) + EPS ** 2 * st ** 2 / (4 * Y ** 2) - EPS ** 2 * st ** 2 / (4 * X * Y)
    n2 = EPS * ct / (2 * X) + EPS ** 2 * st ** 2 / (4 * X ** 2) - EPS ** 2 * st ** 2 / (4 * X * Y)
    worst_ec = float(np.max(np.minimum(np.minimum(rho, n1), n2)))
    rec.add('WEC/NEC violated at every time: max_t min(8 pi G rho, 8 pi G(rho+P_1), 8 pi G(rho+P_2)) < 0',
            bool(worst_ec < 0), None, 'Sec. V D; Appendix G', rule='true')
    opp = float(np.max(n1 * n2))
    rec.add('rho+P_1 and rho+P_2 never share a strict sign (max_t of their product <= 0)', bool(opp <= 1e-15), None,
            'Sec. V D', rule='true')
    # saturated rays and the optical density
    sat = [np.array([1., 1, 0]) / np.sqrt(2), np.array([1., -1, 0]) / np.sqrt(2)]
    tg = np.linspace(0, 2 * np.pi, 97)
    fsat = max(optical(*periodic_h(t), p)[1] for p in sat for t in tg)
    rec.add('saturated rays p ~ (+-1, +-1, 0): tr(B_p^2) at all sampled times', fsat, None, 'Eq. (46)',
            rule='zero', tol=1e-28)
    phis = np.linspace(.05, 3.0, 13)
    dmat = max(abs(density_planar(ph, t) - (lambda o: o[0] * o[1])(optical(*periodic_h(t),
               np.array([np.cos(ph), np.sin(ph), 0.])))) for ph in phis for t in tg)
    rec.add('Fig. 2(b): closed planar density vs orthonormal-frame matrix formula', dmat, None, 'Fig. 2', rule='zero',
            tol=1e-14)
    zero_t = max(abs(density_planar(ph, t)) for ph in np.linspace(0, 2 * np.pi, 361) for t in (0., np.pi, 2 * np.pi))
    rec.add('Fig. 2(b): density vanishes at t = 0, pi, 2 pi (shear vanishes)', zero_t, None, 'Fig. 2 caption',
            rule='zero', tol=1e-30)
    allphi = np.linspace(0, 2 * np.pi, 1441)
    jbar = np.array([period_average(ph) for ph in allphi])
    dist = np.abs(((allphi - np.pi / 4) + np.pi / 4) % (np.pi / 2) - np.pi / 4)
    off = dist > np.radians(2)
    satbar = max(period_average(np.pi / 4 + k * np.pi / 2) for k in range(4))
    rec.add('Fig. 2(c): period average on the saturated rays', satbar, None, 'Fig. 2 caption', rule='zero', tol=1e-30)
    rec.add('Fig. 2(c): period average positive more than 2 degrees away from them (min/max)',
            float(jbar[off].min() / jbar.max()), None, 'Fig. 2 caption', rule='info')
    rec.add('Fig. 2(c): positive except on the saturated rays', bool(jbar[off].min() > 0), None, 'Fig. 2 caption',
            rule='true')
    nt_conv = abs(period_average(.3, 4096) / period_average(.3, 8192) - 1)
    rec.add('period average: 4096 vs 8192 trapezoid nodes (relative)', nt_conv, None, 'Fig. 2 (method)', rule='zero',
            tol=1e-14)
    # over one period the Ricci integral equals -J (Theta_p periodic), so both tails grow linearly
    p = np.array([np.cos(.3), np.sin(.3), 0.])

    def dens_ricci(t):
        h, hd = periodic_h(t)
        a2 = np.diag(h)
        H = np.diag(hd) / (2 * a2)
        hdd = np.array([-EPS * np.cos(t), EPS * np.cos(t), 0.])
        Hd = hdd / (2 * a2) - np.diag(hd) ** 2 / (2 * a2 ** 2)
        om = np.sqrt(np.sum(p * p / a2))
        x = p * p / a2 / om ** 2
        return om * (-np.sum(Hd + H * H) + np.sum(x * (Hd + H.sum() * H)))
    Jper = quad(lambda t: (lambda o: o[0] * o[1])(optical(*periodic_h(t), p)), 0, 2 * np.pi, epsabs=1e-13, limit=200)[0]
    Iper = quad(dens_ricci, 0, 2 * np.pi, epsabs=1e-13, limit=200)[0]
    rec.add('one period: I + J = 0 (Theta_p periodic), so I_p^ind = -infinity off the saturated rays', Iper + Jper,
            None, 'Sec. V D', rule='zero', tol=1e-12)
    # screen-averaged null curvature at t = 0 for X0 = Y0 and p = (1,1,0)
    x0, ep = mp.mpf(2), mp.mpf('0.6')
    g = lambda s: mp.diag([-1, x0 + ep * mp.cos(s), x0 - ep * mp.cos(s), 1])
    cv = curvature(g, mp.mpf(0))
    X, Y = x0 + ep, x0 - ep
    # h-orthonormal basis of ker p (p = dx1 + dx2) at t = 0: v = (1, -1, 0)/|v|_h and e3
    v = mp.matrix([1, -1, 0])
    nv = mp.sqrt(X * v[0] ** 2 + Y * v[1] ** 2)
    E1 = [0, v[0] / nv, v[1] / nv, 0]
    E2 = [0, 0, 0, 1]
    ell = lambda e: [1, e[1], e[2], e[3]]
    NP = (contract(cv['ricci'], ell(E1), ell(E1)) + contract(cv['ricci'], ell(E2), ell(E2))) / 2
    target = -2 * ep ** 2 / (x0 ** 2 - ep ** 2)
    rec.add('(n-1) N_p at t = 0 for X0 = Y0 = 2, eps = 0.6, p = (1,1,0)', float(2 * NP), None,
            'Appendix G ("-2 eps^2/(X0^2 - eps^2)")', rule='info')
    rec.add('(n-1) N_p + 2 eps^2/(X0^2 - eps^2)', float(2 * NP - target), None, 'Appendix G', rule='zero', tol=1e-30)
    worst = max(abs(contract(cv['ricci'], ell([0, mp.cos(a) * E1[1], mp.cos(a) * E1[2], mp.sin(a)]),
                             ell([0, mp.cos(a) * E1[1], mp.cos(a) * E1[2], mp.sin(a)])) + ep ** 2 / (x0 ** 2 - ep ** 2))
                for a in (mp.mpf(0), mp.mpf('0.7'), mp.mpf('1.9'), mp.pi / 2))
    rec.add('every transverse direction e: R(l_e, l_e) + eps^2/(X0^2 - eps^2) at t = 0', float(worst), None,
            'Appendix G; Eq. (48)', rule='zero', tol=1e-30)
    rec.data['fig2'] = dict(X0=X0, Y0=Y0, eps=EPS, c=CC, jbar_max=float(jbar.max()),
                            phi_of_max=float(allphi[np.argmax(jbar)]))


# ----------------------------------------------------------------------------- B
def part_b(rec):
    loc = 'Appendix G, Eq. (G3)'
    b = lambda s: mp.mpf('0.4') * mp.sin(s) + mp.mpf('0.1') * mp.sin(2 * s)
    bd = lambda s: mp.mpf('0.4') * mp.cos(s) + mp.mpf('0.2') * mp.cos(2 * s)

    def g(s):          # coordinates (t, x, y, z): h = (dx + b dz)^2 + dy^2 + dz^2
        m = mp.matrix(4, 4)
        m[0, 0] = -1
        m[1, 1] = 1
        m[1, 3] = m[3, 1] = b(s)
        m[2, 2] = 1
        m[3, 3] = 1 + b(s) ** 2
        return m
    worst_e = worst_n = mp.mpf(0)
    for t in (mp.mpf('-0.8'), mp.mpf('0.4'), mp.mpf('2.3')):
        cv = curvature(g, t)
        worst_e = max(worst_e, abs(cv['einstein'][0, 0] + bd(t) ** 2 / 4))
        # screen of dz: ker dz = span(d_x, d_y), orthonormal (h_xx = h_yy = 1, h_xy = 0)
        NP = (cv['ricci'][0, 0] + cv['ricci'][1, 1] + cv['ricci'][0, 0] + cv['ricci'][2, 2]
              + 2 * cv['ricci'][0, 1] + 2 * cv['ricci'][0, 2]) / 2
        worst_n = max(worst_n, abs(2 * NP + mp.mpf(3) / 2 * bd(t) ** 2))
    rec.add('8 pi G rho + Lambda = G_00 = -bdot^2/4', float(worst_e), None, loc, rule='zero', tol=1e-30)
    rec.add('(n-1) N_dz = -(3/2) bdot^2', float(worst_n), None, 'Appendix G', rule='zero', tol=1e-30)

    def hmat(t):
        bb = .4 * np.sin(t) + .1 * np.sin(2 * t)
        bdd = .4 * np.cos(t) + .2 * np.cos(2 * t)
        h = np.array([[1, 0, bb], [0, 1, 0], [bb, 0, 1 + bb * bb]])
        hd = np.array([[0, 0, bdd], [0, 0, 0], [bdd, 0, 2 * bb * bdd]])
        return h, hd
    ts = np.linspace(0, 2 * np.pi, 121)
    fdz = max(optical(*hmat(t), np.array([0., 0, 1]))[1] for t in ts)
    rec.add('[dz] saturated: tr(B^2) along p = dz at all sampled times', fdz, None, loc, rule='zero', tol=1e-28)
    t0 = 0.9
    b0 = .4 * np.sin(t0) + .1 * np.sin(2 * t0)
    p2 = np.array([1., 0, b0])
    f_inst = optical(*hmat(t0), p2)[1]
    f_other = min(optical(*hmat(t), p2)[1] for t in (0.2, 1.7, 3.0))
    rec.add('second line [dx + b(t*) dz]: saturated at t* only (tr B^2 at t*)', f_inst, None, 'Appendix G', rule='zero',
            tol=1e-28)
    rec.add('second line [dx + b(t*) dz]: not saturated at other times', bool(f_other > 1e-6), None, 'Appendix G',
            rule='true')
    rng = np.random.default_rng(3)
    worst = 0.
    for _ in range(50):
        b1, b2 = rng.normal(size=2)
        H = lambda z: np.array([[1, 0, z], [0, 1, 0], [z, 0, 1 + z * z]])
        A = np.array([[0, 0, 1], [0, 0, 0], [-1, 0, 0]])
        worst = max(worst, float(np.max(np.abs(H(b1) @ H(b2) - H(b2) @ H(b1) - b1 * b2 * (b2 - b1) * A))))
    rec.add('commutator (G4) on 50 random pairs', worst, None, 'Appendix G, Eq. (G4)', rule='zero', tol=1e-12)
    dets = max(abs(np.linalg.det(hmat(t)[0]) - 1) for t in ts)
    rec.add('det h = 1', dets, None, 'Appendix G', rule='zero', tol=1e-13)


# ----------------------------------------------------------------------------- C
def bump(u):
    if abs(u) >= 1:
        return 0., 0., 0.
    z = 1 - u * u
    f = np.exp(1 - 1 / z)
    a = -2 * u / z ** 2
    ap = -2 / z ** 2 - 8 * u * u / z ** 3
    return f, f * a, f * (a * a + ap)


def pulse_budgets(n, eps, T, X0=1., Y0=1., c=1.):
    """J^tot and the Ricci integral I for h = diag(X0 + f, Y0 - f, c^2), f = eps g(t/T)."""
    n = np.asarray(n, float)

    def fields(t):
        g, dg, ddg = bump(t / T)
        h = np.array([X0 + eps * g, Y0 - eps * g, c * c])
        hd = np.array([eps * dg / T, -eps * dg / T, 0.])
        hdd = np.array([eps * ddg / T ** 2, -eps * ddg / T ** 2, 0.])
        H = hd / (2 * h)
        Hd = hdd / (2 * h) - hd ** 2 / (2 * h ** 2)
        om = np.sqrt(np.sum(n * n / h))
        x = n * n / h / om ** 2
        P = np.eye(3) - np.outer(np.sqrt(x) * np.sign(n), np.sqrt(x) * np.sign(n))
        M = P @ np.diag(H) @ P
        return om, H, Hd, x, om * np.sum(M * M), om * (-np.sum(Hd + H * H) + np.sum(x * (Hd + H.sum() * H)))
    opts = dict(epsabs=1e-14, epsrel=1e-12, limit=250, points=[0.])
    J = quad(lambda t: fields(t)[4], -T, T, **opts)[0]
    I = quad(lambda t: fields(t)[5], -T, T, **opts)[0]
    theta_int = quad(lambda t: .5 * abs(np.sum(fields(t)[1]) - np.sum(fields(t)[3] * fields(t)[1])), -T, T, **opts)[0]
    return J, I, theta_int


def part_c(rec):
    loc = 'Appendix G, Eqs. (G5)-(G7)'
    dirs = [np.array(v, float) / np.linalg.norm(v) for v in
            ([1, 0, 0], [0, 1, 0], [1, 2, 0], [1, 1, np.sqrt(2)], [0, 0, 1], [1, .5, .3])]
    worst = 0.
    for n in dirs:
        for eps, T, x0, y0 in ((.3, 1., 1., 1.), (.6, .5, 2., 2.5), (.1, 2., 1.5, 1.)):
            J, I, _ = pulse_budgets(n, eps, T, x0, y0)
            worst = max(worst, abs(I + J))
    rec.add('compact pulse: I_p^ind + J_p^tot (18 cases)', worst, None, 'Eq. (G6)', rule='zero', tol=1e-12)
    sat = max(pulse_budgets(np.array([1., s, 0]) / np.sqrt(2), .4, 1., 2., 2.5)[0] for s in (1, -1))
    rec.add('compact pulse: J = 0 on the rays (+-1, +-1, 0)', sat, None, 'Appendix G', rule='zero', tol=1e-15)
    other = min(pulse_budgets(n, .4, 1., 2., 2.5)[0] for n in dirs)
    rec.add('compact pulse: J > 0 on the other sampled directions', bool(other > 1e-8), None, 'Appendix G', rule='true')
    TJ = [T * pulse_budgets(dirs[0], .3, T)[0] for T in (.5, 1., 2., 4.)]
    rec.add('stretching f(t) -> f(t/T): T J^tot constant (max relative spread)', float(np.ptp(TJ) / np.mean(TJ)), None,
            'Sec. V D; Appendix G', rule='zero', tol=1e-10)
    # weak pulse: J = eps^2 C_g/(4T) [2 n3^2 + (n1^2 - n2^2)^2] + O(eps^3/T)
    Cg = quad(lambda u: bump(u)[1] ** 2, -1, 1, epsabs=1e-15, epsrel=1e-13, points=[0.])[0]
    errs = []
    nphi = np.array([np.cos(np.pi / 6), np.sin(np.pi / 6), 0.])
    for eps in (.02, .01, .005):
        J = pulse_budgets(nphi, eps, 1.)[0]
        Q = 2 * nphi[2] ** 2 + (nphi[0] ** 2 - nphi[1] ** 2) ** 2
        errs.append(abs(J / (eps ** 2 * Cg / 4 * Q) - 1))
    rec.data['weak_pulse_relative_errors'] = errs
    rec.add('weak pulse: relative error halves with eps (O(eps^3/T) remainder), ratios',
            max(abs(errs[0] / errs[1] - 2), abs(errs[1] / errs[2] - 2)), None, 'Eq. (G7)', rule='zero', tol=5e-2)
    rng = np.random.default_rng(20261001)
    worst = 0.
    S0 = np.diag([1., -1, 0])
    for _ in range(200):
        n = rng.normal(size=3)
        n /= np.linalg.norm(n)
        P = np.eye(3) - np.outer(n, n)
        worst = max(worst, abs(np.trace(P @ S0 @ P @ S0) - (2 * n[2] ** 2 + (n[0] ** 2 - n[1] ** 2) ** 2)))
    rec.add('angular factor tr(P S0 P S0) = 2 n3^2 + (n1^2 - n2^2)^2 (200 random unit vectors)', worst, None,
            'Appendix G', rule='zero', tol=1e-14)
    z, wz = np.polynomial.legendre.leggauss(12)
    ph = 2 * np.pi * np.arange(32) / 32
    Z, PH = np.meshgrid(z, ph, indexing='ij')
    rr = np.sqrt(1 - Z ** 2)
    Q = 2 * Z ** 2 + (rr ** 2 * (np.cos(PH) ** 2 - np.sin(PH) ** 2)) ** 2
    avg = float(np.sum(wz[:, None] * Q) / (2 * 32))
    rec.add('sphere average of the angular factor', avg, '0.933333', 'Appendix G ("14/15")', rule='round')
    rec.add('sphere average - 14/15', avg - 14 / 15, None, 'Appendix G', rule='zero', tol=1e-14)
    rec.add('sky average of J: (1/4)(14/15) = 7/30', avg / 4 - 7 / 30, None, 'Eq. (G7)', rule='zero', tol=1e-14)
    # consistency with the instantaneous average (37): sigma = (1/2) fdot diag(1,-1,0), (7/15) sigma^2
    # integrated: (7/15)(1/2) int fdot^2 dt = (7/30) eps^2 C_g / T
    rec.add('Eq. (37) with sigma^2 = fdot^2/2: (7/15)(1/2) = 7/30', 7 / 15 / 2 - 7 / 30, None, 'Appendix G',
            rule='zero', tol=1e-15)


# ----------------------------------------------------------------------------- D
def part_d(rec):
    loc = 'Appendix G, Proposition 9'
    # c_P for the coordinate covectors: minimize sum_a ||V_a^T S V_a||^2 over unit symmetric S
    basis = []
    for i in range(3):
        for j in range(i, 3):
            E = np.zeros((3, 3))
            E[i, j] = E[j, i] = 1 if i == j else 1 / np.sqrt(2)
            basis.append(E)
    Vs = [np.delete(np.eye(3), a, axis=1) for a in range(3)]
    Q = np.array([[sum(np.sum((V.T @ A @ V) * (V.T @ B @ V)) for V in Vs) for B in basis] for A in basis])
    cP = float(np.linalg.eigvalsh(Q).min())
    rec.add('c_P for the three coordinate covectors (n = 3)', cP, '1', loc, rule='round')
    rec.add('c_P - 1', cP - 1, None, loc, rule='zero', tol=1e-14)
    rng = np.random.default_rng(11)
    worst = 0.
    for _ in range(100):
        S = rng.normal(size=(3, 3))
        S = S + S.T
        lhs = sum(np.sum((V.T @ S @ V) ** 2) for V in Vs)
        worst = max(worst, abs(lhs - np.sum(S * S) - np.sum(np.diag(S) ** 2)))
    rec.add('sum_a ||V_a^T S V_a||^2 = ||S||^2 + sum_i S_ii^2 (100 random S)', worst, None, loc, rule='zero', tol=1e-12)
    # bound (G9) on the episode h = diag(1+f, 1-f, 1), f = 0.3 g(t), T = 2, M = 1.3
    eps, T = .3, 1.
    dsum = sum(pulse_budgets(np.eye(3)[a], eps, T)[0] for a in range(3))
    E = quad(lambda t: 2 * (eps * bump(t)[1]) ** 2, -1, 1, epsabs=1e-15, points=[0.])[0]
    M = 1 + eps
    sup = (eps * bump(0.)[0]) ** 2 * 2
    rec.add('Eq. (G9), first bound on a sample episode: int ||hdot||^2 dt <= 4 M^(5/2) sum delta / c_P',
            bool(E <= 4 * M ** 2.5 * dsum / cP), None, loc, rule='true',
            note=f'{E:.6f} <= {4 * M ** 2.5 * dsum / cP:.6f}')
    rec.add('Eq. (G9), second bound: sup ||h - 1||^2 <= T M^(5/2) sum delta / c_P', bool(sup <= 2 * T * M ** 2.5 * dsum / cP),
            None, loc, rule='true', note=f'{sup:.6f} <= {2 * T * M ** 2.5 * dsum / cP:.6f} (duration 2)')
    # isotropic pulses a = 1 + (A - 1) g(t): deficits grow at most like A^2, ||h - 1||^2 like A^4
    rows = []
    for A in (2., 4., 8., 16., 32.):
        def fl(t):
            g, dg, _ = bump(t)
            a = 1 + (A - 1) * g
            H = (A - 1) * dg / a
            return 2 * H * H / a            # J density for |p| = 1: 2 omega H^2, omega = 1/a
        J = quad(fl, -1, 1, epsabs=1e-14, limit=200, points=[0.])[0]
        rows.append((A, J / A ** 2, 3 * (A ** 2 - 1) ** 2 / A ** 4))
    rec.data['isotropic_pulse_scaling'] = rows
    rec.add('isotropic pulse: J/A^2 bounded (non-increasing for A = 4 ... 32)', bool(all(rows[i + 1][1] <= rows[i][1] + 1e-12
            for i in range(1, len(rows) - 1))), None, 'Appendix G', rule='true')
    rec.add('isotropic pulse: ||h - 1||^2_max / A^4 -> 3', abs(rows[-1][2] - 3), None, 'Appendix G', rule='zero', tol=1e-2)


# ----------------------------------------------------------------------------- E
def part_e(rec):
    loc = 'Appendix G (Boonserm-Visser bound)'
    eps, T, k = .3, 1., 1.
    worst = -np.inf
    rows = []
    for n in ([1, 0, 0], [0, 1, 0], [1, 2, 0], [1, 1, np.sqrt(2)], [1, .5, .3]):
        n = np.array(n, float) / np.linalg.norm(n)
        p = k * n

        def rhs(t, y):
            g, dg, _ = bump(t / T)
            h = np.array([1 + eps * g, 1 - eps * g, 1.])
            H = np.array([eps * dg / T, -eps * dg / T, 0.]) / (2 * h)
            return np.array([y[1], -np.sum(H) * y[1] - np.sum(p * p / h) * y[0]], complex)
        chi = np.exp(1j * k * T) / np.sqrt(2 * k)
        sol = solve_ivp(rhs, [-T, T], [chi, -1j * k * chi], method='DOP853', rtol=2e-12, atol=2e-14)
        u, du = sol.y[:, -1]
        al = np.sqrt(k / 2) * (u - du / (1j * k)) * np.exp(1j * k * T)
        be = np.sqrt(k / 2) * (u + du / (1j * k)) * np.exp(-1j * k * T)
        _, _, half = pulse_budgets(n, eps, T)
        bound = np.sinh(half)
        rows.append(dict(n=n, beta=abs(be), bound=float(bound), norm=float(abs(abs(al) ** 2 - abs(be) ** 2 - 1))))
        worst = max(worst, abs(be) - bound)
    rec.data['mode_mixing'] = rows
    rec.add('|beta_p| <= sinh(int |Theta_p| dlambda/2) on 5 directions (max of |beta| - bound)', bool(worst <= 1e-10),
            None, loc, rule='true')
    rec.add('Klein-Gordon normalization |alpha|^2 - |beta|^2 - 1', max(r['norm'] for r in rows), None, loc,
            rule='zero', tol=1e-9)


def main():
    mode = parse_mode(description=__doc__)
    rec = Recorder('periodic_pulses', 'periodic_pulses', mode)
    for part in (part_a, part_b, part_c, part_d, part_e):
        part(rec)
        print(f'  {part.__name__} done', flush=True)
    return finish(rec, scripts=[__file__])


if __name__ == '__main__':
    sys.exit(main())


==> anc/SM_code/requirements.txt <==
# Python >= 3.10. Reference run: Python 3.12.13, NumPy 2.5.1, SciPy 1.17.1, mpmath 1.4.1,
# Matplotlib 3.11.0 (also run with NumPy 2.5.4, SciPy 1.18.1, mpmath 1.3.0, Matplotlib 3.11.2).
# No Numba, SymPy, Wolfram Language or TeX installation is needed.
numpy>=1.23
scipy>=1.9
mpmath>=1.2
matplotlib>=3.6


==> anc/SM_code/results/casimir/table2.json <==
{
 "module": "casimir",
 "name": "table2",
 "mode": "full",
 "all_passed": true,
 "n_entries": 29,
 "n_failed": 0,
 "runtime_seconds": 4.902057699975558,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "run_casimir.py": "5e5e78589af88e9f579ddfe2bfa9e67df30252c08214dde8867d86346ab4d649",
  "lattice.py": "6775ca7ad173debbd50936debd51cdf8de783cbfe95e54228030e3a48655df36"
 },
 "entries": [
  {
   "key": "square torus (P): 4 zeta(2) beta(2) [x -1/2] vs Chowla-Selberg",
   "quantity": "square torus (P): 4 zeta(2) beta(2) [x -1/2] vs Chowla-Selberg",
   "location": "Table II; Appendix F",
   "printed": null,
   "computed": 7.888609052210118e-31,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "square torus (P): closed form vs direct disk sum R = 1500 (relative)",
   "quantity": "square torus (P): closed form vs direct disk sum R = 1500 (relative)",
   "location": "Table II; Appendix F",
   "printed": null,
   "computed": 4.755848149180011e-13,
   "rule": "zero",
   "criterion": "|value| <= 1e-08",
   "passed": true,
   "note": ""
  },
  {
   "key": "cubic torus (P): resummed vs theta-function integral",
   "quantity": "cubic torus (P): resummed vs theta-function integral",
   "location": "Table II; Appendix F",
   "printed": null,
   "computed": 3.470987982972452e-29,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "cubic torus (P): resummed vs direct ball sum R = 60 (relative)",
   "quantity": "cubic torus (P): resummed vs direct ball sum R = 60 (relative)",
   "location": "Table II; Appendix F",
   "printed": null,
   "computed": 3.2140772766585194e-06,
   "rule": "zero",
   "criterion": "|value| <= 2e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "square torus (AP): 4 zeta(2) beta(2) [x -1/2] vs Chowla-Selberg",
   "quantity": "square torus (AP): 4 zeta(2) beta(2) [x -1/2] vs Chowla-Selberg",
   "location": "Table II; Appendix F",
   "printed": null,
   "computed": 3.944304526105059e-31,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "square torus (AP): closed form vs direct disk sum R = 1500 (relative)",
   "quantity": "square torus (AP): closed form vs direct disk sum R = 1500 (relative)",
   "location": "Table II; Appendix F",
   "printed": null,
   "computed": 1.6404066449461738e-12,
   "rule": "zero",
   "criterion": "|value| <= 1e-08",
   "passed": true,
   "note": ""
  },
  {
   "key": "cubic torus (AP): resummed vs theta-function integral",
   "quantity": "cubic torus (AP): resummed vs theta-function integral",
   "location": "Table II; Appendix F",
   "printed": null,
   "computed": 2.408124130931974e-25,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "cubic torus (AP): resummed vs direct ball sum R = 60 (relative)",
   "quantity": "cubic torus (AP): resummed vs direct ball sum R = 60 (relative)",
   "location": "Table II; Appendix F",
   "printed": null,
   "computed": 8.668158750700696e-06,
   "rule": "zero",
   "criterion": "|value| <= 2e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II R2 x S1: real scalar (P)",
   "quantity": "Table II R2 x S1: real scalar (P)",
   "location": "Table II; Appendix F",
   "printed": "-0.1097",
   "computed": -0.1096622711232151,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II R2 x S1: Weyl (AP)",
   "quantity": "Table II R2 x S1: Weyl (AP)",
   "location": "Table II; Appendix F",
   "printed": "-0.1919",
   "computed": -0.1919089744656264,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II R2 x S1: Maxwell (P)",
   "quantity": "Table II R2 x S1: Maxwell (P)",
   "location": "Table II; Appendix F",
   "printed": "-0.2193",
   "computed": -0.2193245422464302,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II R x T2 square: real scalar (P)",
   "quantity": "Table II R x T2 square: real scalar (P)",
   "location": "Table II; Appendix F",
   "printed": "-0.3053",
   "computed": -0.3053218647257397,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II R x T2 square: Weyl (AP)",
   "quantity": "Table II R x T2 square: Weyl (AP)",
   "location": "Table II; Appendix F",
   "printed": "-0.3053",
   "computed": -0.3053218647257397,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II R x T2 square: Maxwell (P)",
   "quantity": "Table II R x T2 square: Maxwell (P)",
   "location": "Table II; Appendix F",
   "printed": "-0.6106",
   "computed": -0.6106437294514794,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II T3 cubic: real scalar (P)",
   "quantity": "Table II T3 cubic: real scalar (P)",
   "location": "Table II; Appendix F",
   "printed": "-0.8375",
   "computed": -0.8375369106960818,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II T3 cubic: Weyl (AP)",
   "quantity": "Table II T3 cubic: Weyl (AP)",
   "location": "Table II; Appendix F",
   "printed": "-0.3914",
   "computed": -0.391420329549398,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "Table II T3 cubic: Maxwell (P)",
   "quantity": "Table II T3 cubic: Maxwell (P)",
   "location": "Table II; Appendix F",
   "printed": "-1.6751",
   "computed": -1.6750738213921637,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "single circle: rho a^4 + pi^2/90",
   "quantity": "single circle: rho a^4 + pi^2/90",
   "location": "Appendix F",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "single circle: T^mu_nu/rho - diag(-1,-1,-1,3)",
   "quantity": "single circle: T^mu_nu/rho - diag(-1,-1,-1,3)",
   "location": "Appendix F",
   "printed": null,
   "computed": 3.944304526105059e-31,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "square torus: T^mu_nu/|rho| - diag(1,1,-1,-1)",
   "quantity": "square torus: T^mu_nu/|rho| - diag(1,1,-1,-1)",
   "location": "Appendix F",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "square torus: rho a^4 + Catalan/3 (real scalar P and Weyl AP)",
   "quantity": "square torus: rho a^4 + Catalan/3 (real scalar P and Weyl AP)",
   "location": "Appendix F",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "square torus: |rho| a_T^4 (Sec. V C, \"-0.305/a_T^4\")",
   "quantity": "square torus: |rho| a_T^4 (Sec. V C, \"-0.305/a_T^4\")",
   "location": "Sec. V C",
   "printed": "0.305",
   "computed": 0.3053218647257397,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "cubic torus: P_i - rho/3",
   "quantity": "cubic torus: P_i - rho/3",
   "location": "Appendix F",
   "printed": null,
   "computed": -4.930380657631324e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "cubic torus: c_3 per periodic real scalar",
   "quantity": "cubic torus: c_3 per periodic real scalar",
   "location": "Sec. V B; Appendix F",
   "printed": "0.8375",
   "computed": 0.8375369106960818,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "cubic torus: c_3 per antiperiodic Weyl fermion",
   "quantity": "cubic torus: c_3 per antiperiodic Weyl fermion",
   "location": "Sec. V B; Appendix F",
   "printed": "0.3914",
   "computed": 0.391420329549398,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "rectangular torus: traceless stress (max |T^mu_mu| a^4)",
   "quantity": "rectangular torus: traceless stress (max |T^mu_mu| a^4)",
   "location": "Appendix F",
   "printed": null,
   "computed": 4.437342591868191e-31,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "rectangular torus: rho + P_long < 0 for aspect ratios 1 to 30 (P bosons, AP fermions)",
   "quantity": "rectangular torus: rho + P_long < 0 for aspect ratios 1 to 30 (P bosons, AP fermions)",
   "location": "Appendix F",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": "AP fermions decay like exp(-pi r): at r = 30 the value is below the 30-digit working precision and is not tested"
  },
  {
   "key": "rectangular torus: |rho + P_long| decreases monotonically with the aspect ratio",
   "quantity": "rectangular torus: |rho + P_long| decreases monotonically with the aspect ratio",
   "location": "Appendix F (\"tends to zero only as the aspect ratio tends to infinity\")",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "rectangular torus: |rho + P_long| at aspect 30 relative to aspect 1",
   "quantity": "rectangular torus: |rho + P_long| at aspect 30 relative to aspect 1",
   "location": "Appendix F",
   "printed": null,
   "computed": 3.481085956935523e-05,
   "rule": "zero",
   "criterion": "|value| <= 0.001",
   "passed": true,
   "note": ""
  }
 ],
 "data": {
  "lattice_sums": {
   "R2 x S1 (P)": 2.1646464674222763,
   "R x T2 square (P)": 6.02681203969194,
   "T3 cubic (P)": 16.532315959761668,
   "R2 x S1 (AP)": -1.8940656589944918,
   "R x T2 square (AP)": -3.01340601984597,
   "T3 cubic (AP)": -3.8631638071965857
  },
  "rectangular_tori": [
   {
    "r": 1.0,
    "scalar_P": {
     "rho": -0.3053218647257397,
     "P_short": -0.3053218647257397,
     "P_long": -0.3053218647257397,
     "null_long": -0.6106437294514794,
     "trace": -9.860761315262648e-32
    },
    "weyl_AP": {
     "rho": -0.3053218647257397,
     "P_short": -0.3053218647257397,
     "P_long": -0.3053218647257397,
     "null_long": -0.6106437294514794,
     "trace": 9.860761315262648e-32
    }
   },
   {
    "r": 1.1,
    "scalar_P": {
     "rho": -0.2552877114662056,
     "P_short": -0.31755445381081754,
     "P_long": -0.19302096912159367,
     "null_long": -0.44830868058779927,
     "trace": -4.437342591868191e-31
    },
    "weyl_AP": {
     "rho": -0.2588832866750468,
     "P_short": -0.39660209403611435,
     "P_long": -0.12116447931397924,
     "null_long": -0.380047765989026,
     "trace": -3.944304526105059e-31
    }
   },
   {
    "r": 1.3,
    "scalar_P": {
     "rho": -0.19711846981333656,
     "P_short": -0.32624244691201737,
     "P_long": -0.06799449271465574,
     "null_long": -0.2651129625279923,
     "trace": 1.9721522630525295e-31
    },
    "weyl_AP": {
     "rho": -0.2166407235894529,
     "P_short": -0.49481115155768113,
     "P_long": 0.061529704378775314,
     "null_long": -0.1551110192106776,
     "trace": -3.697785493223493e-31
    }
   },
   {
    "r": 1.5,
    "scalar_P": {
     "rho": -0.1664270504768435,
     "P_short": -0.32831050111893334,
     "P_long": -0.004543599834753699,
     "null_long": -0.17097065031159722,
     "trace": -2.465190328815662e-32
    },
    "weyl_AP": {
     "rho": -0.2015709334774754,
     "P_short": -0.5382384772040211,
     "P_long": 0.13509661024907027,
     "null_long": -0.06647432322840512,
     "trace": 1.232595164407831e-31
    }
   },
   {
    "r": 2.0,
    "scalar_P": {
     "rho": -0.13357831581751112,
     "P_short": -0.32896490140752926,
     "P_long": 0.061808269772507037,
     "null_long": -0.07177004604500407,
     "trace": -1.9721522630525295e-31
    },
    "weyl_AP": {
     "rho": -0.19299084226281432,
     "P_short": -0.5698654659883663,
     "P_long": 0.18388378146273765,
     "null_long": -0.00910706080007668,
     "trace": -2.465190328815662e-31
    }
   },
   {
    "r": 3.0,
    "scalar_P": {
     "rho": -0.11674795035147524,
     "P_short": -0.32898678609051635,
     "P_long": 0.09549088538756585,
     "null_long": -0.021257064963909382,
     "trace": 0.0
    },
    "weyl_AP": {
     "rho": -0.19192881008552365,
     "P_short": -0.5755579135320233,
     "P_long": 0.19170029336097602,
     "null_long": -0.00022851672454763473,
     "trace": 1.4791141972893971e-31
    }
   },
   {
    "r": 5.0,
    "scalar_P": {
     "rho": -0.11119277750734165,
     "P_short": -0.3289868133695882,
     "P_long": 0.1066012583549049,
     "null_long": -0.004591519152436747,
     "trace": -1.6023737137301802e-31
    },
    "weyl_AP": {
     "rho": -0.19190898728928174,
     "P_short": -0.5757267340195175,
     "P_long": 0.19190875944095398,
     "null_long": -2.278483277691041e-07,
     "trace": -9.860761315262648e-32
    }
   },
   {
    "r": 10.0,
    "scalar_P": {
     "rho": -0.10985358442123068,
     "P_short": -0.3289868133696453,
     "P_long": 0.10927964452718393,
     "null_long": -0.0005739398940467556,
     "trace": -6.162975822039155e-32
    },
    "weyl_AP": {
     "rho": -0.19190897446562688,
     "P_short": -0.5757269233968649,
     "P_long": 0.1919089744656112,
     "null_long": -1.5675784339962303e-14,
     "trace": -1.7256332301709633e-31
    }
   },
   {
    "r": 30.0,
    "scalar_P": {
     "rho": -0.10966935680091938,
     "P_short": -0.3289868133696453,
     "P_long": 0.10964809976780654,
     "null_long": -2.1257033112842797e-05,
     "trace": -1.232595164407831e-32
    },
    "weyl_AP": {
     "rho": -0.1919089744656264,
     "P_short": -0.5757269233968793,
     "P_long": 0.1919089744656264,
     "null_long": 0.0,
     "trace": -9.860761315262648e-32
    }
   }
  ]
 }
}


==> anc/SM_code/results/casimir/turning_point.json <==
{
 "module": "casimir",
 "name": "turning_point",
 "mode": "full",
 "all_passed": true,
 "n_entries": 26,
 "n_failed": 0,
 "runtime_seconds": 0.14937910001026466,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "run_casimir.py": "5e5e78589af88e9f579ddfe2bfa9e67df30252c08214dde8867d86346ab4d649",
  "lattice.py": "6775ca7ad173debbd50936debd51cdf8de783cbfe95e54228030e3a48655df36"
 },
 "entries": [
  {
   "key": "Einstein equations G^mu_nu = 8 pi G T^mu_nu and H = H_inf tanh 2H_inf t (max residual)",
   "quantity": "Einstein equations G^mu_nu = 8 pi G T^mu_nu and H = H_inf tanh 2H_inf t (max residual)",
   "location": "Sec. V B, Eq. (42)",
   "printed": null,
   "computed": 1.9721522630525295e-30,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "G_00 = 0 at the turn t = 0",
   "quantity": "G_00 = 0 at the turn t = 0",
   "location": "Sec. V B",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_p/(omega_b H_inf), Eq. (43)",
   "quantity": "J_p/(omega_b H_inf), Eq. (43)",
   "location": "Sec. V B, Eq. (43)",
   "printed": "3.4961",
   "computed": 3.49607673905616,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_p/(omega_b H_inf), Sec. I",
   "quantity": "J_p/(omega_b H_inf), Sec. I",
   "location": "Sec. I",
   "printed": "3.496",
   "computed": 3.49607673905616,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_p/(omega_b H_inf), Sec. VII",
   "quantity": "J_p/(omega_b H_inf), Sec. VII",
   "location": "Sec. VII",
   "printed": "3.50",
   "computed": 3.49607673905616,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "closed form - quadrature",
   "quantity": "closed form - quadrature",
   "location": "Sec. V B",
   "printed": null,
   "computed": -3.944304526105059e-31,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "I_p + J_p (Ricci integral)",
   "quantity": "I_p + J_p (Ricci integral)",
   "location": "Sec. V B (\"J_p = -I_p\")",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "8 pi G int omega (rho_C + p_C) dt + J_p (Eq. (28))",
   "quantity": "8 pi G int omega (rho_C + p_C) dt + J_p (Eq. (28))",
   "location": "Sec. V B",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "c_x = sqrt(pi) Gamma(1/4)/(2 Gamma(3/4))",
   "quantity": "c_x = sqrt(pi) Gamma(1/4)/(2 Gamma(3/4))",
   "location": "Sec. V B",
   "printed": "2.622",
   "computed": 2.6220575542921196,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "N_cross H_inf a_b - c_x (quadrature of int dt/a)",
   "quantity": "N_cross H_inf a_b - c_x (quadrature of int dt/a)",
   "location": "Sec. V B",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "threshold: no generator achronal below H_inf a_b = 2 c_x/sqrt(3)",
   "quantity": "threshold: no generator achronal below H_inf a_b = 2 c_x/sqrt(3)",
   "location": "Sec. V B",
   "printed": "3.03",
   "computed": 3.0276912696024945,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "threshold: every generator achronal from H_inf a_b = 2 c_x",
   "quantity": "threshold: every generator achronal from H_inf a_b = 2 c_x",
   "location": "Sec. V B",
   "printed": "5.24",
   "computed": 5.244115108584239,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "min_L |L|^2/(2|n.L|) - 1/(2 max|n_i|) over 4005 directions (|L_i| <= 4)",
   "quantity": "min_L |L|^2/(2|n.L|) - 1/(2 max|n_i|) over 4005 directions (|L_i| <= 4)",
   "location": "Appendix D (conformally flat tori)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "largest achronality threshold over directions = sqrt(3)/2",
   "quantity": "largest achronality threshold over directions = sqrt(3)/2",
   "location": "Appendix D",
   "printed": null,
   "computed": -1.1102230246251565e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "H_inf a_b from a_b^4 = c_3/(3 Mbar^2 H_inf^2) vs closed form",
   "quantity": "H_inf a_b from a_b^4 = c_3/(3 Mbar^2 H_inf^2) vs closed form",
   "location": "Sec. V B",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "c_3 of Ref. [Zhang2026Casimir] (17.9 x Z_3/pi^2)",
   "quantity": "c_3 of Ref. [Zhang2026Casimir] (17.9 x Z_3/pi^2)",
   "location": "Sec. V B",
   "printed": "30",
   "computed": 29.98382140291973,
   "rule": "sig",
   "criterion": "2 significant figures (+-0.5)",
   "passed": true,
   "note": ""
  },
  {
   "key": "H_inf a_b for c_3 = 29.98, H_inf = 6.116e-6 Mbar",
   "quantity": "H_inf a_b for c_3 = 29.98, H_inf = 6.116e-6 Mbar",
   "location": "Sec. V B",
   "printed": "0.0044",
   "computed": 0.004397189378796906,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "N_cross = c_x/(H_inf a_b)",
   "quantity": "N_cross = c_x/(H_inf a_b)",
   "location": "Sec. V B",
   "printed": "600",
   "computed": 596.3030764459656,
   "rule": "sig",
   "criterion": "2 significant figures (+-5)",
   "passed": true,
   "note": ""
  },
  {
   "key": "H_inf/Mbar needed for an achronal generator",
   "quantity": "H_inf/Mbar needed for an achronal generator",
   "location": "Sec. V B",
   "printed": "2.9",
   "computed": 2.8996148366867915,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "H_inf a_b with c_3 = 30 exactly",
   "quantity": "H_inf a_b with c_3 = 30 exactly",
   "location": "Sec. V B",
   "printed": "0.0044",
   "computed": 0.004397782414989378,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "N_cross with c_3 = 30 exactly",
   "quantity": "N_cross with c_3 = 30 exactly",
   "location": "Sec. V B",
   "printed": "600",
   "computed": 596.2226656223629,
   "rule": "sig",
   "criterion": "2 significant figures (+-5)",
   "passed": true,
   "note": ""
  },
  {
   "key": "H_inf/Mbar needed with c_3 = 30 exactly",
   "quantity": "H_inf/Mbar needed with c_3 = 30 exactly",
   "location": "Sec. V B",
   "printed": "2.9",
   "computed": 2.8988328695776384,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "a = 10(1+t^2): N_cross - pi/10",
   "quantity": "a = 10(1+t^2): N_cross - pi/10",
   "location": "Appendix D",
   "printed": null,
   "computed": 4.930380657631324e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "a = 10(1+t^2): N_cross < 1/2 (every generator achronal)",
   "quantity": "a = 10(1+t^2): N_cross < 1/2 (every generator achronal)",
   "location": "Appendix D",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "a = 10(1+t^2): J_p/|p| - pi/10",
   "quantity": "a = 10(1+t^2): J_p/|p| - pi/10",
   "location": "Appendix D",
   "printed": null,
   "computed": 4.930380657631324e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "a = 10(1+t^2): I_p + J_p",
   "quantity": "a = 10(1+t^2): I_p + J_p",
   "location": "Appendix D",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  }
 ],
 "data": {
  "reference_parameters": {
   "N_eff": 17.9,
   "Z3_over_pi2": 1.6750738213921637,
   "c3": 29.98382140291973,
   "H_inf_over_Mbar": 6.116e-06,
   "a_b_times_Mbar": 718.9649082401744,
   "H_inf_a_b": 0.004397189378796906,
   "N_cross": 596.3030764459656
  }
 }
}


==> anc/SM_code/results/figures/figures.json <==
{
 "module": "figures",
 "name": "figures",
 "mode": "full",
 "all_passed": true,
 "n_entries": 4,
 "n_failed": 0,
 "runtime_seconds": 1.5249225000152364,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "check_figures.py": "79c4e1f60ded2c8f9e14b01d0020ad2129284524e125c224792eb3bb8a5a91c2",
  "fig_lqc.py": "b550dedb9de8bef9f7c74aa96f495d65e35880840db4be4153fff0f00777951e",
  "fig_periodic.py": "4a992111615cde9fa97ff18e1b5d7373d8aebd7aa884ee27cca952a1598cab11"
 },
 "entries": [
  {
   "key": "Fig. 1 (fig_lqc): layout and file checks pass",
   "quantity": "Fig. 1 (fig_lqc): layout and file checks pass",
   "location": "Fig. 1",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 1 (fig_lqc): smallest font size [pt]",
   "quantity": "Fig. 1 (fig_lqc): smallest font size [pt]",
   "location": "Fig. 1",
   "printed": null,
   "computed": 8.0,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 2 (fig_periodic): layout and file checks pass",
   "quantity": "Fig. 2 (fig_periodic): layout and file checks pass",
   "location": "Fig. 2",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 2 (fig_periodic): smallest font size [pt]",
   "quantity": "Fig. 2 (fig_periodic): smallest font size [pt]",
   "location": "Fig. 2",
   "printed": null,
   "computed": 8.0,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  }
 ],
 "data": {
  "fig_lqc": {
   "width_in": 7.0,
   "height_in": 2.56,
   "n_texts": 36,
   "font_sizes_pt": [
    8.0,
    8.5,
    9.0
   ],
   "n_data_glyphs": 70,
   "issues": [],
   "pdf": {
    "page_in": [
     7.0,
     2.56
    ],
    "fonts": [
     {
      "name": "FNSCJA+ArialMT",
      "embedded": true
     },
     {
      "name": "HHHVQI+Arial-ItalicMT",
      "embedded": true
     },
     {
      "name": "ENLSSS+STIXGeneral-Regular",
      "embedded": true
     }
    ],
    "all_fonts_embedded": true
   },
   "png": {
    "pixels": [
     2100,
     768
    ],
    "dpi": 300.0
   }
  },
  "fig_periodic": {
   "width_in": 3.375,
   "height_in": 2.98,
   "n_texts": 26,
   "font_sizes_pt": [
    8.0,
    8.5,
    9.0
   ],
   "n_data_glyphs": 2880,
   "issues": [],
   "pdf": {
    "page_in": [
     3.375,
     2.98
    ],
    "fonts": [
     {
      "name": "UYOYSH+ArialMT",
      "embedded": true
     },
     {
      "name": "GWCMKH+Arial-ItalicMT",
      "embedded": true
     }
    ],
    "all_fonts_embedded": true
   },
   "png": {
    "pixels": [
     1012,
     894
    ],
    "dpi": 300.0
   }
  }
 }
}


==> anc/SM_code/results/lqc/eta0_scan.csv <==
r,d,rho_B_over_rhoc,sigma2_B_ell2,hmax_ell,jmin_over_omegaB_Hmax,jmax_over_omegaB_Hmax,jmin_over_Jiso,jmax_over_Jiso,pmin_1,pmin_2,pmin_3
0.0,0.0,1.0,4.499279347985573e-32,0.5,1.4783483195598779,1.4783483195598779,0.9999999999999987,0.9999999999999987,1.0,0.0,0.0
0.001,0.0017320499415452056,0.9999980000032499,2.3999916000241625e-05,0.4999997500002187,1.4783620213966517,1.4783744180387621,1.0000087683370937,1.0000171538006195,0.7071067811865476,0.0,0.7071067811865476
0.003,0.00519612904044161,0.9999820002632447,0.0002159931961764891,0.49999775001771857,1.4784716364188142,1.4785832019162635,1.0000789149535463,1.0001543809272497,0.7071064399111749,3.737624567785801e-11,0.7071071224617554
0.01,0.01731964222345392,0.9998000324925768,0.0023991602420294863,0.49997500218713914,1.4797185482554356,1.480957623965756,1.0008768226159512,1.0017149294041565,0.7071067841211264,1.2999533599544057e-09,0.7071067782519685
0.03,0.0519381835510993,0.9982026270993406,0.0215321360295064,0.4997751769248058,1.4906835957745133,1.5017926284149326,1.0078905599715628,1.015401670418094,0.7071067857418684,0.0,0.7071067766312267
0.05,0.08649482566146623,0.9950201972055938,0.05947875547133362,0.4993763615733293,1.5126300453082557,1.5432537415528806,1.0219130071557416,1.0426019744393389,0.7071067489502258,1.165907954400337e-09,0.7071068134228677
0.1,0.17235602300817982,0.9803177560174744,0.2318352513325327,0.49752152048843395,1.615743777396197,1.733985817140517,1.0875208368880231,1.167106897386623,0.7071067932598776,0.0,0.7071067691132172
0.2,0.3399940785735619,0.9247677877206802,0.8394799297659612,0.49032845363240307,2.0298681071169953,2.442897821369228,1.3465055249451923,1.6204872630971632,0.7071067912669318,0.0,0.7071067711061632
0.4,0.6508653565722807,0.7413449966754339,2.366987234499173,0.4644478452938961,3.667458262896127,4.663583797151041,2.3043866798786703,2.9302856671547692,0.707106779911575,0.0,0.70710678246152
0.6,0.9326342791184474,0.5154410065699475,3.2853546728258047,0.4279736786230149,6.384001068877537,7.17391312382917,3.696266144631164,4.153616504452941,0.7071067699821383,8.434732634207912e-09,0.7071067923909564
0.6836077587422205,1.0471975511965979,0.4166666666666665,3.3749999999999996,0.4104894718450311,7.885758830394965,8.290877981530185,4.379239905179877,4.604216853012188,0.5661768975903078,0.5990721704658466,0.5661768762571939
0.7,1.0698211243175206,0.3970774091145299,3.3715615324301766,0.4069232418441673,8.161606822651962,8.58509517324618,4.493051418247292,4.726186262352696,0.4865310305079813,0.725654947901371,0.4865310400571585
0.75,1.1397181581941578,0.3367667541045327,3.3186072683913634,0.3957671984434165,8.906152389648364,9.5427036960536,4.768514880458797,5.10933594930744,0.2748699895968544,0.9213538803084053,0.2748699984714047
0.8,1.2118249654638913,0.27534745254779264,3.201345651135404,0.38418610670420517,9.528029838826395,10.70343022336129,4.952197854738305,5.563112740734218,0.10790812078129897,0.9882872426009592,0.10790812565159894
0.85,1.287644842049036,0.21227363962786513,3.0181181385726843,0.3721661243580124,10.07042321507296,12.239465755907604,5.070348210920197,6.16243746391899,0.0028246699309853376,0.9999920226411007,0.00282416252036133
0.9,1.3694719328789864,0.1466403873412461,2.7646864686526844,0.35969009295201504,10.5638607558094,14.097529828835887,5.140488215010714,6.86000957614292,0.0,1.0,0.0
0.97,1.5022176019421676,0.04724854623724326,2.2727687484977905,0.341435280178727,11.12428368071248,17.591873583090244,5.138468201380954,8.12594191266015,0.0,1.0,0.0
0.99,1.54679264896194,0.016192937192723706,2.0959495221664834,0.3360519425073761,11.234086890795174,18.913851362633853,5.107371073513034,8.598834803155386,0.0,1.0,0.0
0.999,1.5683359787783064,0.0016422481229707204,2.009841322491402,0.3336059869939776,11.271817490134602,19.583613090894698,5.087225722462793,8.838526736433957,0.0,1.0,0.0
0.9999,1.570549657588221,0.00016446641801487472,2.0009866767566544,0.33336060656583566,11.275118439013127,19.65365723463626,5.08497256323199,8.863614900886004,0.0,1.0,0.0
0.999999,1.5707938594008908,1.6449313665993042e-06,2.000009869576023,0.3333336060743044,11.275475978636317,19.661398510593163,5.084721940607318,8.866387953755194,0.0,1.0,0.0
0.9999999999,1.5707963265481564,1.6449352990832722e-10,2.0000000009869616,0.3333333333606076,11.275479584125575,19.66147673456044,5.084719406499544,8.866415975193465,0.0,1.0,0.0
0.999999999999,1.5707963267924292,1.6449804481529402e-12,2.00000000000987,0.33333333333360615,11.27547958448255,19.661476742305464,5.084719406248639,8.866415977967893,0.0,1.0,0.0
1.0,1.5707963267948966,0.0,2.0000000000000004,0.3333333333333333,11.275479584486167,19.661476742383666,5.0847194062461085,8.866415977995901,0.0,1.0,0.0


==> anc/SM_code/results/lqc/eta0_scan.json <==
{
 "module": "lqc",
 "name": "eta0_scan",
 "mode": "full",
 "all_passed": true,
 "n_entries": 13,
 "n_failed": 0,
 "runtime_seconds": 24.775473899993813,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "run_lqc.py": "998998d026f8556b2157d676adfe0e3bf9c16d3251effcde5fdde01891c2e334",
  "engine.py": "5b1607cfc009ee8cee268b0d5314476f5dd2d8f60a056f67d2f5d63125da9d7d"
 },
 "entries": [
  {
   "key": "vacuum endpoint r = 1: ell H_max",
   "quantity": "vacuum endpoint r = 1: ell H_max",
   "location": "Appendix E; Sec. V A",
   "printed": "0.333333",
   "computed": 0.3333333333333333,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-07",
   "passed": true,
   "note": "H_max = 1/(3 ell)"
  },
  {
   "key": "vacuum endpoint: J_min/(omega_B H_max)",
   "quantity": "vacuum endpoint: J_min/(omega_B H_max)",
   "location": "Appendix E; Sec. V A",
   "printed": "11.275",
   "computed": 11.275479584486167,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "vacuum endpoint: J_max/(omega_B H_max)",
   "quantity": "vacuum endpoint: J_max/(omega_B H_max)",
   "location": "Appendix E; Sec. V A",
   "printed": "19.661",
   "computed": 19.661476742383666,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "vacuum endpoint: J_min/J_iso",
   "quantity": "vacuum endpoint: J_min/J_iso",
   "location": "Appendix E; Sec. V A",
   "printed": "5.08",
   "computed": 5.0847194062461085,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "vacuum endpoint: J_max/J_iso",
   "quantity": "vacuum endpoint: J_max/J_iso",
   "location": "Appendix E; Sec. V A",
   "printed": "8.87",
   "computed": 8.866415977995901,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "continuity at the endpoint: |J_min(1-1e-12) - J_min(1)|",
   "quantity": "continuity at the endpoint: |J_min(1-1e-12) - J_min(1)|",
   "location": "Appendix E; Sec. V A",
   "printed": null,
   "computed": 1.870947841098314e-12,
   "rule": "zero",
   "criterion": "|value| <= 1e-09",
   "passed": true,
   "note": ""
  },
  {
   "key": "r <= 0.6: minimizing ray on the floor lines [1,0,+-1] (max deviation)",
   "quantity": "r <= 0.6: minimizing ray on the floor lines [1,0,+-1] (max deviation)",
   "location": "Sec. V A",
   "printed": null,
   "computed": 6.825505804997078e-07,
   "rule": "zero",
   "criterion": "|value| <= 1e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "0.68 <= r <= 0.85: minimizing ray off the plane and off the middle axis",
   "quantity": "0.68 <= r <= 0.85: minimizing ray off the plane and off the middle axis",
   "location": "Sec. V A (\"moves away\")",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "r >= 0.9: minimizing ray on the middle axis (max |1 - p_mid|)",
   "quantity": "r >= 0.9: minimizing ray on the middle axis (max |1 - p_mid|)",
   "location": "Sec. V A",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-09",
   "passed": true,
   "note": ""
  },
  {
   "key": "H_max decreases from 1/(2 ell) to 1/(3 ell) along the scan",
   "quantity": "H_max decreases from 1/(2 ell) to 1/(3 ell) along the scan",
   "location": "Sec. V A",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "sigma_B^2 rises and then falls toward r = 1 (eta = 0)",
   "quantity": "sigma_B^2 rises and then falls toward r = 1 (eta = 0)",
   "location": "Sec. V A",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "max |I_p+J_p|/J_p in the eta = 0 scan",
   "quantity": "max |I_p+J_p|/J_p in the eta = 0 scan",
   "location": "Appendix E",
   "printed": null,
   "computed": 2.3410459538029628e-14,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "eta = 0 scan: max sigma_B^2 ell^2 = 27/8 (sigma_max^2 of Table I)",
   "quantity": "eta = 0 scan: max sigma_B^2 ell^2 = 27/8 (sigma_max^2 of Table I)",
   "location": "Table I caption; Appendix E",
   "printed": null,
   "computed": -4.440892098500626e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": "attained at d = 1.047197551196598 (pi/3)"
  }
 ],
 "data": {
  "eta0_scan": [
   {
    "r": 0.0,
    "d": 0.0,
    "rho_B_over_rhoc": 1.0,
    "sigma2_B": 4.499279347985573e-32,
    "hmax": 0.5,
    "jmin": 0.7391741597799389,
    "jmax": 0.7391741597799389,
    "pmin": [
     1.0,
     0.0,
     0.0
    ],
    "pmax": [
     1.0,
     0.0,
     0.0
    ],
    "ricci_max_rel": 4.956526053824384e-15,
    "seconds": 0.9483638000092469
   },
   {
    "r": 0.001,
    "d": 0.0017320499415452056,
    "rho_B_over_rhoc": 0.9999980000032499,
    "sigma2_B": 2.3999916000241625e-05,
    "hmax": 0.4999997500002187,
    "jmin": 0.7391806411081439,
    "jmax": 0.7391868394260999,
    "pmin": [
     0.7071067811865476,
     0.0,
     0.7071067811865476
    ],
    "pmax": [
     0.0,
     1.0,
     0.0
    ],
    "ricci_max_rel": 1.1264678845187635e-14,
    "seconds": 1.100796700018691
   },
   {
    "r": 0.003,
    "d": 0.00519612904044161,
    "rho_B_over_rhoc": 0.9999820002632447,
    "sigma2_B": 0.0002159931961764891,
    "hmax": 0.49999775001771857,
    "jmin": 0.7392324916744215,
    "jmax": 0.7392882741721258,
    "pmin": [
     0.7071064399111749,
     3.737624567785801e-11,
     0.7071071224617554
    ],
    "pmax": [
     0.0,
     1.0,
     0.0
    ],
    "ricci_max_rel": 8.259919328332662e-15,
    "seconds": 1.1239968999871053
   },
   {
    "r": 0.01,
    "d": 0.01731964222345392,
    "rho_B_over_rhoc": 0.9998000324925768,
    "sigma2_B": 0.0023991602420294863,
    "hmax": 0.49997500218713914,
    "jmin": 0.7398222844003618,
    "jmax": 0.7404417912813392,
    "pmin": [
     0.7071067841211264,
     1.2999533599544057e-09,
     0.7071067782519685
    ],
    "pmax": [
     0.0,
     1.0,
     0.0
    ],
    "ricci_max_rel": 9.60122693539366e-15,
    "seconds": 1.0362472000124399
   },
   {
    "r": 0.03,
    "d": 0.0519381835510993,
    "rho_B_over_rhoc": 0.9982026270993406,
    "sigma2_B": 0.0215321360295064,
    "hmax": 0.4997751769248058,
    "jmin": 0.7450066578171131,
    "jmax": 0.7505586765704421,
    "pmin": [
     0.7071067857418684,
     0.0,
     0.7071067766312267
    ],
    "pmax": [
     0.0,
     1.0,
     0.0
    ],
    "ricci_max_rel": 1.0422844468187902e-14,
    "seconds": 0.983223299990641
   },
   {
    "r": 0.05,
    "d": 0.08649482566146623,
    "rho_B_over_rhoc": 0.9950201972055938,
    "sigma2_B": 0.05947875547133362,
    "hmax": 0.4993763615733293,
    "jmin": 0.755371688432537,
    "jmax": 0.7706644384411047,
    "pmin": [
     0.7071067489502258,
     1.165907954400337e-09,
     0.7071068134228677
    ],
    "pmax": [
     0.0,
     1.0,
     1.0127463923269672e-08
    ],
    "ricci_max_rel": 1.1801306435915886e-14,
    "seconds": 0.9790433000016492
   },
   {
    "r": 0.1,
    "d": 0.17235602300817982,
    "rho_B_over_rhoc": 0.9803177560174744,
    "sigma2_B": 0.2318352513325327,
    "hmax": 0.49752152048843395,
    "jmin": 0.8038673008498817,
    "jmax": 0.8626952602491296,
    "pmin": [
     0.7071067932598776,
     0.0,
     0.7071067691132172
    ],
    "pmax": [
     0.0,
     1.0,
     0.0
    ],
    "ricci_max_rel": 8.539818383997321e-15,
    "seconds": 0.9840111000230536
   },
   {
    "r": 0.2,
    "d": 0.3399940785735619,
    "rho_B_over_rhoc": 0.9247677877206802,
    "sigma2_B": 0.8394799297659612,
    "hmax": 0.49032845363240307,
    "jmin": 0.9953020900404095,
    "jmax": 1.19782231113394,
    "pmin": [
     0.7071067912669318,
     0.0,
     0.7071067711061632
    ],
    "pmax": [
     1.026569292184366e-08,
     1.0,
     0.0
    ],
    "ricci_max_rel": 1.451426862724979e-14,
    "seconds": 0.9630989000143018
   },
   {
    "r": 0.4,
    "d": 0.6508653565722807,
    "rho_B_over_rhoc": 0.7413449966754339,
    "sigma2_B": 2.366987234499173,
    "hmax": 0.4644478452938961,
    "jmin": 1.7033430879074014,
    "jmax": 2.1659914459343272,
    "pmin": [
     0.707106779911575,
     0.0,
     0.70710678246152
    ],
    "pmax": [
     0.0,
     1.0,
     0.0
    ],
    "ricci_max_rel": 2.0103822560139146e-14,
    "seconds": 1.0226948999916203
   },
   {
    "r": 0.6,
    "d": 0.9326342791184474,
    "rho_B_over_rhoc": 0.5154410065699475,
    "sigma2_B": 3.2853546728258047,
    "hmax": 0.4279736786230149,
    "jmin": 2.7321844217807785,
    "jmax": 3.070245989727094,
    "pmin": [
     0.7071067699821383,
     8.434732634207912e-09,
     0.7071067923909564
    ],
    "pmax": [
     0.0,
     1.0,
     0.0
    ],
    "ricci_max_rel": 1.178594496429965e-14,
    "seconds": 1.0677202999941073
   },
   {
    "r": 0.6836077587422205,
    "d": 1.0471975511965979,
    "rho_B_over_rhoc": 0.4166666666666665,
    "sigma2_B": 3.3749999999999996,
    "hmax": 0.4104894718450311,
    "jmin": 3.2370209773861194,
    "jmax": 3.4033181237699233,
    "pmin": [
     0.5661768975903078,
     0.5990721704658466,
     0.5661768762571939
    ],
    "pmax": [
     0.0,
     0.0,
     1.0
    ],
    "ricci_max_rel": 1.1515017338253661e-14,
    "seconds": 0.9943757000146434
   },
   {
    "r": 0.7,
    "d": 1.0698211243175206,
    "rho_B_over_rhoc": 0.3970774091145299,
    "sigma2_B": 3.3715615324301766,
    "hmax": 0.4069232418441673,
    "jmin": 3.32114750693101,
    "jmax": 3.493474759438049,
    "pmin": [
     0.4865310305079813,
     0.725654947901371,
     0.4865310400571585
    ],
    "pmax": [
     0.0,
     0.0,
     1.0
    ],
    "ricci_max_rel": 1.1066102878157928e-14,
    "seconds": 1.0203674999938812
   },
   {
    "r": 0.75,
    "d": 1.1397181581941578,
    "rho_B_over_rhoc": 0.3367667541045327,
    "sigma2_B": 3.3186072683913634,
    "hmax": 0.3957671984434165,
    "jmin": 3.524762980161272,
    "jmax": 3.776689107362769,
    "pmin": [
     0.2748699895968544,
     0.9213538803084053,
     0.2748699984714047
    ],
    "pmax": [
     1.0,
     0.0,
     0.0
    ],
    "ricci_max_rel": 1.3890443233167924e-14,
    "seconds": 1.0154404999921098
   },
   {
    "r": 0.8,
    "d": 1.2118249654638913,
    "rho_B_over_rhoc": 0.27534745254779264,
    "sigma2_B": 3.201345651135404,
    "hmax": 0.38418610670420517,
    "jmin": 3.660536688340208,
    "jmax": 4.112109185893295,
    "pmin": [
     0.10790812078129897,
     0.9882872426009592,
     0.10790812565159894
    ],
    "pmax": [
     0.7071068175900614,
     0.0,
     0.7071067447830317
    ],
    "ricci_max_rel": 1.6636116527797777e-14,
    "seconds": 1.045873399998527
   },
   {
    "r": 0.85,
    "d": 1.287644842049036,
    "rho_B_over_rhoc": 0.21227363962786513,
    "sigma2_B": 3.0181181385726843,
    "hmax": 0.3721661243580124,
    "jmin": 3.747870378598658,
    "jmax": 4.555114534588744,
    "pmin": [
     0.0028246699309853376,
     0.9999920226411007,
     0.00282416252036133
    ],
    "pmax": [
     0.7071067876258195,
     1.698860738849578e-08,
     0.7071067747472752
    ],
    "ricci_max_rel": 1.8258797291995638e-14,
    "seconds": 1.1341446000151336
   },
   {
    "r": 0.9,
    "d": 1.3694719328789864,
    "rho_B_over_rhoc": 0.1466403873412461,
    "sigma2_B": 2.7646864686526844,
    "hmax": 0.35969009295201504,
    "jmin": 3.7997160571892272,
    "jmax": 5.070741814527785,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067811865476,
     0.0,
     0.7071067811865476
    ],
    "ricci_max_rel": 2.0983138930120207e-14,
    "seconds": 1.157627299980959
   },
   {
    "r": 0.97,
    "d": 1.5022176019421676,
    "rho_B_over_rhoc": 0.04724854623724326,
    "sigma2_B": 2.2727687484977905,
    "hmax": 0.341435280178727,
    "jmin": 3.798222915311706,
    "jmax": 6.006486285711164,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067811865476,
     0.0,
     0.7071067811865476
    ],
    "ricci_max_rel": 2.0177180199717934e-14,
    "seconds": 1.0905203000002075
   },
   {
    "r": 0.99,
    "d": 1.54679264896194,
    "rho_B_over_rhoc": 0.016192937192723706,
    "sigma2_B": 2.0959495221664834,
    "hmax": 0.3360519425073761,
    "jmin": 3.775236721948367,
    "jmax": 6.356036490708888,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067706498351,
     0.0,
     0.7071067917232597
    ],
    "ricci_max_rel": 2.1690186424577177e-14,
    "seconds": 1.1946498999895994
   },
   {
    "r": 0.999,
    "d": 1.5683359787783064,
    "rho_B_over_rhoc": 0.0016422481229707204,
    "sigma2_B": 2.009841322491402,
    "hmax": 0.3336059869939776,
    "jmin": 3.760345799012333,
    "jmax": 6.533210574096105,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067811865476,
     0.0,
     0.7071067811865476
    ],
    "ricci_max_rel": 2.0352422558859306e-14,
    "seconds": 1.0233822999871336
   },
   {
    "r": 0.9999,
    "d": 1.570549657588221,
    "rho_B_over_rhoc": 0.00016446641801487472,
    "sigma2_B": 2.0009866767566544,
    "hmax": 0.33336060656583566,
    "jmin": 3.7586803219310543,
    "jmax": 6.551755096975367,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067811865476,
     0.0,
     0.7071067811865476
    ],
    "ricci_max_rel": 2.2118580038989855e-14,
    "seconds": 0.9720744000223931
   },
   {
    "r": 0.999999,
    "d": 1.5707938594008908,
    "rho_B_over_rhoc": 1.6449313665993042e-06,
    "sigma2_B": 2.000009869576023,
    "hmax": 0.3333336060743044,
    "jmin": 3.75849506816304,
    "jmax": 6.553804865999976,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067898304593,
     0.0,
     0.7071067725426358
    ],
    "ricci_max_rel": 2.212336203803646e-14,
    "seconds": 0.9509924000012688
   },
   {
    "r": 0.9999999999,
    "d": 1.5707963265481564,
    "rho_B_over_rhoc": 1.6449352990832722e-10,
    "sigma2_B": 2.0000000009869616,
    "hmax": 0.3333333333606076,
    "jmin": 3.7584931950160554,
    "jmax": 6.553825578723067,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067775450397,
     0.0,
     0.7071067848280552
    ],
    "ricci_max_rel": 1.5190053095130847e-14,
    "seconds": 0.9746861000021454
   },
   {
    "r": 0.999999999999,
    "d": 1.5707963267924292,
    "rho_B_over_rhoc": 1.6449804481529402e-12,
    "sigma2_B": 2.00000000000987,
    "hmax": 0.33333333333360615,
    "jmin": 3.758493194830593,
    "jmax": 6.553825580773852,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067811865472,
     0.0,
     0.7071067811865478
    ],
    "ricci_max_rel": 2.31040179070817e-14,
    "seconds": 1.0201964000007138
   },
   {
    "r": 1.0,
    "d": 1.5707963267948966,
    "rho_B_over_rhoc": 0.0,
    "sigma2_B": 2.0000000000000004,
    "hmax": 0.3333333333333333,
    "jmin": 3.758493194828722,
    "jmax": 6.5538255807945545,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067811865476,
     0.0,
     0.7071067811865476
    ],
    "ricci_max_rel": 2.3410459538029628e-14,
    "seconds": 0.9687695000029635
   }
  ]
 }
}


==> anc/SM_code/results/lqc/grid.csv <==
r,eta,rho_B_over_rhoc,sigma2_B_over_max,s_mid_ell,hmax_ell,jmin_over_Jiso,jmean_over_Jiso,jmax_over_Jiso,floor_share,sky_proxy_shortfall,pmin_x,pmin_y,pmin_z,pmax_x,pmax_y,pmax_z,h1_B,h2_B,h3_B
0.0,-1.0,1.0,1.33311980681054e-32,-1.2246467991473532e-16,0.5,0.9999999999999987,0.9999999999999987,0.9999999999999987,1.000000000000002,1.1102230246251565e-16,1.0,0.0,0.0,1.0,0.0,0.0,-1.2246467991473532e-16,-1.2246467991473532e-16,-1.2246467991473532e-16
0.0,-0.5,1.0,1.33311980681054e-32,-1.2246467991473532e-16,0.5,0.9999999999999987,0.9999999999999987,0.9999999999999987,1.000000000000002,1.1102230246251565e-16,1.0,0.0,0.0,1.0,0.0,0.0,-1.2246467991473532e-16,-1.2246467991473532e-16,-1.2246467991473532e-16
0.0,0.0,1.0,1.33311980681054e-32,-1.2246467991473532e-16,0.5,0.9999999999999987,0.9999999999999987,0.9999999999999987,1.000000000000002,1.1102230246251565e-16,1.0,0.0,0.0,1.0,0.0,0.0,-1.2246467991473532e-16,-1.2246467991473532e-16,-1.2246467991473532e-16
0.0,0.5,1.0,1.33311980681054e-32,-1.2246467991473532e-16,0.5,0.9999999999999987,0.9999999999999987,0.9999999999999987,1.000000000000002,1.1102230246251565e-16,1.0,0.0,0.0,1.0,0.0,0.0,-1.2246467991473532e-16,-1.2246467991473532e-16,-1.2246467991473532e-16
0.0,1.0,1.0,1.33311980681054e-32,-1.2246467991473532e-16,0.5,0.9999999999999987,0.9999999999999987,0.9999999999999987,1.000000000000002,1.1102230246251565e-16,1.0,0.0,0.0,1.0,0.0,0.0,-1.2246467991473532e-16,-1.2246467991473532e-16,-1.2246467991473532e-16
0.05,-1.0,0.9950201987480725,0.01762330201881692,-0.09956458901429012,0.49937636162164684,1.0255943273989758,1.0317561807634577,1.0394073906968246,0.8658127966832966,0.00890148028750204,7.04456607197222e-05,0.5970045637146858,0.8022378362688003,0.7071067811865476,0.7071067811865476,7.450580596923828e-09,-0.09956458901429012,-0.09956458901429012,0.1991291780285805
0.05,-0.5,0.9950201979768333,0.017623318486642874,-0.05153835783524053,0.4993763615974882,1.0228989223454952,1.0317561947380696,1.0417456572276222,0.8488865518870898,0.008901483547202216,0.6582388161952302,0.0,0.7528091795760078,6.601888164299459e-09,1.0,0.0,-0.14080572375365522,-0.05153835783524053,0.19234408158889563
0.05,0.0,0.9950201972055938,0.01762333495446922,-1.220068645802737e-16,0.4993763615733293,1.0219130071557416,1.0317562077710232,1.0426019744393389,0.8430592353091423,0.008901485654172703,0.7071067489502258,1.165907954400337e-09,0.7071068134228677,0.0,1.0,1.0127463923269672e-08,-0.1724510879515315,-1.220068645802737e-16,0.17245108795153125
0.05,0.5,0.995020197976833,0.017623318486642874,0.05153835783524028,0.49937636159748805,1.0228989223454945,1.0317561984061279,1.0417456572276218,0.8488865519956543,0.008901487948214104,0.7528092020810386,7.910167683539504e-10,0.65823879045686,0.0,1.0,1.0148852466467474e-08,-0.19234408158889588,0.05153835783524028,0.14080572375365497
0.05,1.0,0.9950201987480725,0.01762330201881692,0.09956458901428987,0.49937636162164684,1.0255943273989756,1.0317561871214151,1.0394073906968242,0.8658127963269191,0.008901487915802475,0.8022377957173936,0.23590674376752785,0.5484182048104342,1.6256962752067883e-09,0.8985837199861693,0.4388021173328789,-0.19912917802858074,0.09956458901428987,0.09956458901428987
0.25,-1.0,0.8861438329947905,0.36164693068551185,-0.4510281571150526,0.4851508595121545,1.6022982642491,1.7113852044484212,1.8574719844971825,0.5603054554918824,0.12298637788099809,0.42179764720100854,0.4217976472010085,0.8026041923833859,0.8660254037844387,0.49999999999999994,0.0,-0.4510281571150526,-0.4510281571150526,0.9020563142301046
0.25,-0.5,0.8861347508928127,0.3618452122764238,-0.2332899883075855,0.4851505620531758,1.5535853470593328,1.711525006414134,1.9030625868123228,0.4614261556021915,0.12297858889290314,0.6579075583608641,5.119608336873688e-09,0.7530986951599679,1.597225003516534e-08,0.9999999999999999,0.0,-0.638203091048157,-0.2332899883075855,0.8714930793557426
0.25,0.0,0.8861256693351672,0.36204348226310035,-1.1177209572951464e-16,0.4851502645991364,1.5358922824229189,1.7116648071543714,1.9201568658107548,0.42404433666175884,0.12297080878195421,0.7071067811865476,0.0,0.7071067811865475,0.0,1.0,9.717716255555492e-09,-0.7816318675175559,-1.1177209572951464e-16,0.7816318675175556
0.25,0.5,0.8861347508928127,0.3618452122764238,0.23328998830758524,0.4851505620531758,1.5535853470593328,1.7115250891967122,1.9030625868123217,0.46142615629765943,0.12297864716204765,0.7530987023111336,0.0,0.6579075501750125,3.5843821983646257e-09,1.0,1.0122109725738017e-08,-0.8714930793557428,0.23328998830758524,0.6382030910481568
0.25,1.0,0.8861438329947905,0.36164693068551207,0.4510281571150524,0.4851508595121545,1.6022982642490993,1.7113853495251454,1.8574719844971832,0.5603054573194517,0.12298647989802891,0.8026042031805702,2.0306499500573522e-10,0.596511938721164,0.0,0.7071067811865476,0.7071067811865476,-0.9020563142301052,0.4510281571150524,0.4510281571150524
0.5,-1.0,0.6314965711219664,0.8581367387735516,-0.6947675262705671,0.4472690072581314,3.0678872788617295,3.207981239760716,3.444685720296209,0.44984367512080986,0.21461449212174954,0.3082183634302295,0.5967663654535271,0.740858519224675,0.9878402163049343,0.15547252828271743,0.0,-0.6947675262705671,-0.6947675262705671,1.3895350525411332
0.5,-0.5,0.6311963572044853,0.8652447100540028,-0.35541298983079816,0.44725889095230326,2.9812894155823555,3.21387743901828,3.539025390894348,0.2986080513079628,0.2145553316895149,0.7012283372505528,0.0,0.7129367566880144,0.0,0.9999999999999997,2.1238060382442692e-08,-0.9907804126752593,-0.35541298983079816,1.3461934025060571
0.5,0.0,0.630896976286734,0.8723354793383485,-8.582217801862788e-17,0.4472487819047019,2.952416044698831,3.219763928253258,3.582450800704291,0.24216147645073366,0.2145008392248432,0.7071067796505911,0.0,0.7071067827225039,0.0,1.0,0.0,-1.2132873202104535,-8.582217801862788e-17,1.213287320210453
0.5,0.5,0.6311963572044853,0.8652447100540028,0.355412989830798,0.44725889095230326,2.981289415582357,3.213877707696268,3.5390253908943468,0.29860805161853576,0.21455545226074224,0.7129367582689954,0.0,0.7012283356431741,0.0,0.9999999999999999,1.6815466885704347e-08,-1.3461934025060571,0.355412989830798,0.9907804126752593
0.5,1.0,0.6314965711219664,0.8581367387735516,0.6947675262705669,0.4472690072581314,3.0678872788617317,3.207981705114629,3.4446857202962087,0.44984367339300485,0.21461470017982054,0.7408585141171472,0.0,0.6716611214445367,0.0,0.8985837199861694,0.43880211733287894,-1.3895350525411334,0.6947675262705669,0.6947675262705669
0.8,-1.0,0.27948515130513824,0.8167520193167485,-0.6778075028101052,0.3842840853875437,4.766478834430163,5.1942871540924065,5.979400712712831,0.20110781367836073,0.27073127022079113,0.867852923369428,0.4884127605052902,0.0910180134629396,0.0,5.185384641243165e-09,1.0,-0.6778075028101053,-0.6778075028101052,1.355615005620211
0.8,-0.5,0.2773686102621595,0.8835988748108908,-0.3172143917343644,0.3842349195912693,4.848209576622799,5.256442936565305,5.868295318525811,0.13267253075827465,0.27102851129310723,3.967357464996864e-10,0.995114709180499,0.09872545554521783,0.0,0.0,1.0,-1.0311845394801544,-0.3172143917343644,1.3483989312145184
0.8,0.0,0.27534745254779264,0.9485468595956753,-4.302323171117707e-17,0.38418610670420517,4.952197854738305,5.31546036002589,5.563112740734218,0.11157127041505303,0.27136070539958046,0.10790812078129897,0.9882872426009592,0.10790812565159894,0.7071068175900614,0.0,0.7071067447830317,-1.2651769937711097,-4.302323171117707e-17,1.2651769937711093
0.8,0.5,0.2773686102621595,0.883598874810891,0.31721439173436433,0.3842349195912693,4.848209576622787,5.256443192211462,5.868295318525821,0.13267253051622072,0.27102873599512445,0.09872545369006229,0.9951147093645493,0.0,1.0,0.0,0.0,-1.3483989312145188,0.31721439173436433,1.0311845394801544
0.8,1.0,0.27948515130513824,0.8167520193167486,0.677807502810105,0.3842840853875437,4.766478834430162,5.194287550137739,5.9794007127128275,0.20110782497344368,0.2707316304471151,0.09101805559358249,0.6861357737026217,0.7217571708001718,0.9999999999999999,1.7841573861118422e-08,0.0,-1.355615005620211,0.677807502810105,0.6778075028101055
0.99,-1.0,0.018982528483812173,0.09585283654247495,-0.23220081945407128,0.3360655281342684,4.366449548628064,7.001842549513244,10.086231902404057,0.17569799279066822,0.30420018071988253,0.6233827051002305,0.7819168772841117,4.270630074786925e-07,1.2904784139758924e-08,7.583133382863829e-09,0.9999999999999999,-0.2322008194540714,-0.23220081945407128,0.46440163890814223
0.99,-0.5,0.017153628935257754,0.3816520910454584,-0.04218772188357154,0.3360586815394509,4.756729288600271,7.178595457277441,9.33514094526375,0.1306942636702132,0.3041715035251984,0.0,0.9999999999999994,3.247632789269591e-08,0.3013600345003295,0.0,0.9535104244873047,-0.7805937657127092,-0.04218772188357154,0.8227814875962807
0.99,0.0,0.016192937192723706,0.621022080641921,-2.9393204423628003e-18,0.3360519425073761,5.107371073513034,7.283754175303914,8.598834803155386,0.1153070379597016,0.3042310723939199,0.0,1.0,0.0,0.7071067706498351,0.0,0.7071067917232597,-1.0237063842153382,-2.9393204423628003e-18,1.0237063842153382
0.99,0.5,0.0171536289352577,0.3816520910454586,0.04218772188357167,0.336058681539451,4.7567292886002726,7.178594175972106,9.335140945263745,0.1306942636701578,0.30417181897096546,0.0,1.0,0.0,0.9535104213056551,9.869789266080498e-09,0.3013600445671455,-0.8227814875962811,0.04218772188357167,0.7805937657127092
0.99,1.0,0.018982528483812173,0.0958528365424751,0.23220081945407128,0.3360655281342684,4.366449548625757,7.001840354458127,10.086231902404078,0.17569799281817094,0.3042006870031221,4.906621262220682e-07,0.7306746530331699,0.6827258244819923,0.9999999999999998,1.6208090152551525e-08,0.0,-0.4644016389081428,0.23220081945407128,0.23220081945407128


==> anc/SM_code/results/lqc/isotropic.json <==
{
 "module": "lqc",
 "name": "isotropic",
 "mode": "full",
 "all_passed": true,
 "n_entries": 16,
 "n_failed": 0,
 "runtime_seconds": 0.04088760001468472,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "run_lqc.py": "998998d026f8556b2157d676adfe0e3bf9c16d3251effcde5fdde01891c2e334",
  "engine.py": "5b1607cfc009ee8cee268b0d5314476f5dd2d8f60a056f67d2f5d63125da9d7d"
 },
 "entries": [
  {
   "key": "J_iso/(omega_B H_max)",
   "quantity": "J_iso/(omega_B H_max)",
   "location": "Sec. V A, Eq. (41)",
   "printed": "1.4783",
   "computed": 1.4783483195598803,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_iso/(omega_B H_max), abstract",
   "quantity": "J_iso/(omega_B H_max), abstract",
   "location": "Abstract; Sec. I",
   "printed": "1.478",
   "computed": 1.4783483195598803,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_iso/(omega_B H_max), discussion",
   "quantity": "J_iso/(omega_B H_max), discussion",
   "location": "Sec. VII",
   "printed": "1.48",
   "computed": 1.4783483195598803,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "closed form 2Gamma(2/3)Gamma(5/6)/(7 sqrt(pi)) - quadrature",
   "quantity": "closed form 2Gamma(2/3)Gamma(5/6)/(7 sqrt(pi)) - quadrature",
   "location": "Sec. V A, Eq. (41)",
   "printed": null,
   "computed": -7.395570986446986e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "(2/9)B(3/2,2/3) - quadrature",
   "quantity": "(2/9)B(3/2,2/3) - quadrature",
   "location": "Sec. V A, Eq. (41)",
   "printed": null,
   "computed": -4.930380657631324e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_iso/(omega_B/ell) [sqrt(alpha)=3/ell]",
   "quantity": "J_iso/(omega_B/ell) [sqrt(alpha)=3/ell]",
   "location": "Sec. V A; Table I caption; Fig. 1 caption",
   "printed": "0.739",
   "computed": 0.7391741597799402,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "H_max ell (H_max = sqrt(alpha)/6 = 1/(2 ell))",
   "quantity": "H_max ell (H_max = sqrt(alpha)/6 = 1/(2 ell))",
   "location": "Sec. V A; Table I",
   "printed": "0.500",
   "computed": 0.5,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "t_b sqrt(alpha) - 1 (Hubble rate peaks at t_b = alpha^(-1/2) = ell/3)",
   "quantity": "t_b sqrt(alpha) - 1 (Hubble rate peaks at t_b = alpha^(-1/2) = ell/3)",
   "location": "Sec. V A, Eq. (41)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "Ricci integral I + J",
   "quantity": "Ricci integral I + J",
   "location": "Sec. V A, Eq. (41)",
   "printed": null,
   "computed": 4.930380657631324e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "scalar null energy / J",
   "quantity": "scalar null energy / J",
   "location": "Sec. V A",
   "printed": "7",
   "computed": 7.0,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": "8 pi G int T^phi_kk dlambda = +7 J_p"
  },
  {
   "key": "quantum-geometry correction / J",
   "quantity": "quantum-geometry correction / J",
   "location": "Sec. V A",
   "printed": "-8",
   "computed": -8.0,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "exact ratio scalar/J - 7",
   "quantity": "exact ratio scalar/J - 7",
   "location": "Sec. V A",
   "printed": null,
   "computed": -1.5777218104420236e-30,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "H_max/m_P at rho_c = 0.41 rho_P",
   "quantity": "H_max/m_P at rho_c = 0.41 rho_P",
   "location": "Sec. V A",
   "printed": "0.93",
   "computed": 0.926661746259772,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_iso/(8 pi G) in omega_B m_P^3",
   "quantity": "J_iso/(8 pi G) in omega_B m_P^3",
   "location": "Sec. V A",
   "printed": "0.055",
   "computed": 0.054507736458854164,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": "0.05451; with rho_c = 0.4094 rho_P (gamma = 0.2375) it is 0.05447"
  },
  {
   "key": "t_b/t_P",
   "quantity": "t_b/t_P",
   "location": "Sec. III",
   "printed": "0.18",
   "computed": 0.17985707011147606,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "rho_c/rho_P for gamma = 0.2375",
   "quantity": "rho_c/rho_P for gamma = 0.2375",
   "location": "Sec. V A (Ref. AWE)",
   "printed": "0.41",
   "computed": 0.40937381647831034,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  }
 ],
 "data": {
  "planck": {
   "rho_c = 0.41 rho_P (value quoted)": {
    "rho_c_over_rho_P": 0.41,
    "ell_over_l_P": 0.5395712103344282,
    "H_max_over_m_P": 0.926661746259772,
    "t_b_over_t_P": 0.17985707011147606,
    "deficit_over_omega_B_m_P3": 0.054507736458854164
   },
   "rho_c from gamma = 0.2375, Delta = 4 sqrt(3) pi gamma l_P^2": {
    "rho_c_over_rho_P": 0.40937381647831034,
    "ell_over_l_P": 0.5399837202251412,
    "H_max_over_m_P": 0.9259538413334565,
    "t_b_over_t_P": 0.1799945734083804,
    "deficit_over_omega_B_m_P3": 0.05446609635088891
   }
  }
 }
}


==> anc/SM_code/results/lqc/table1.json <==
{
 "module": "lqc",
 "name": "table1",
 "mode": "full",
 "all_passed": true,
 "n_entries": 218,
 "n_failed": 0,
 "runtime_seconds": 78.27278349999688,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "run_lqc.py": "998998d026f8556b2157d676adfe0e3bf9c16d3251effcde5fdde01891c2e334",
  "engine.py": "5b1607cfc009ee8cee268b0d5314476f5dd2d8f60a056f67d2f5d63125da9d7d"
 },
 "entries": [
  {
   "key": "T1 rho r=0.05 eta=0",
   "quantity": "T1 rho r=0.05 eta=0",
   "location": "Table I (r=0.05, eta=0)",
   "printed": "0.995",
   "computed": 0.9950201972055938,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.05 eta=0",
   "quantity": "T1 sig r=0.05 eta=0",
   "location": "Table I (r=0.05, eta=0)",
   "printed": "0.018",
   "computed": 0.01762333495446922,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.05 eta=0",
   "quantity": "T1 smid r=0.05 eta=0",
   "location": "Table I (r=0.05, eta=0)",
   "printed": "0",
   "computed": -1.220068645802737e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.05 eta=0",
   "quantity": "T1 hmax r=0.05 eta=0",
   "location": "Table I (r=0.05, eta=0)",
   "printed": "0.499",
   "computed": 0.4993763615733293,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.05 eta=0",
   "quantity": "T1 jmin r=0.05 eta=0",
   "location": "Table I (r=0.05, eta=0)",
   "printed": "1.022",
   "computed": 1.0219130071557416,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.05 eta=0",
   "quantity": "T1 jmean r=0.05 eta=0",
   "location": "Table I (r=0.05, eta=0)",
   "printed": "1.032",
   "computed": 1.0317562077710232,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.05 eta=0",
   "quantity": "T1 jmax r=0.05 eta=0",
   "location": "Table I (r=0.05, eta=0)",
   "printed": "1.043",
   "computed": 1.0426019744393389,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.05 eta=0",
   "quantity": "T1 floor r=0.05 eta=0",
   "location": "Table I (r=0.05, eta=0)",
   "printed": "0.84",
   "computed": 0.8430592353091423,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.05 eta=0.5",
   "quantity": "T1 rho r=0.05 eta=0.5",
   "location": "Table I (r=0.05, eta=0.5)",
   "printed": "0.995",
   "computed": 0.995020197976833,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.05 eta=0.5",
   "quantity": "T1 sig r=0.05 eta=0.5",
   "location": "Table I (r=0.05, eta=0.5)",
   "printed": "0.018",
   "computed": 0.017623318486642874,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.05 eta=0.5",
   "quantity": "T1 smid r=0.05 eta=0.5",
   "location": "Table I (r=0.05, eta=0.5)",
   "printed": "0.052",
   "computed": 0.05153835783524028,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.05 eta=0.5",
   "quantity": "T1 hmax r=0.05 eta=0.5",
   "location": "Table I (r=0.05, eta=0.5)",
   "printed": "0.499",
   "computed": 0.49937636159748805,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.05 eta=0.5",
   "quantity": "T1 jmin r=0.05 eta=0.5",
   "location": "Table I (r=0.05, eta=0.5)",
   "printed": "1.023",
   "computed": 1.0228989223454945,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.05 eta=0.5",
   "quantity": "T1 jmean r=0.05 eta=0.5",
   "location": "Table I (r=0.05, eta=0.5)",
   "printed": "1.032",
   "computed": 1.0317561984061279,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.05 eta=0.5",
   "quantity": "T1 jmax r=0.05 eta=0.5",
   "location": "Table I (r=0.05, eta=0.5)",
   "printed": "1.042",
   "computed": 1.0417456572276218,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.05 eta=0.5",
   "quantity": "T1 floor r=0.05 eta=0.5",
   "location": "Table I (r=0.05, eta=0.5)",
   "printed": "0.85",
   "computed": 0.8488865519956543,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.05 eta=1",
   "quantity": "T1 rho r=0.05 eta=1",
   "location": "Table I (r=0.05, eta=1)",
   "printed": "0.995",
   "computed": 0.9950201987480725,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.05 eta=1",
   "quantity": "T1 sig r=0.05 eta=1",
   "location": "Table I (r=0.05, eta=1)",
   "printed": "0.018",
   "computed": 0.01762330201881692,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.05 eta=1",
   "quantity": "T1 smid r=0.05 eta=1",
   "location": "Table I (r=0.05, eta=1)",
   "printed": "0.100",
   "computed": 0.09956458901428987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.05 eta=1",
   "quantity": "T1 hmax r=0.05 eta=1",
   "location": "Table I (r=0.05, eta=1)",
   "printed": "0.499",
   "computed": 0.49937636162164684,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.05 eta=1",
   "quantity": "T1 jmin r=0.05 eta=1",
   "location": "Table I (r=0.05, eta=1)",
   "printed": "1.026",
   "computed": 1.0255943273989756,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.05 eta=1",
   "quantity": "T1 jmean r=0.05 eta=1",
   "location": "Table I (r=0.05, eta=1)",
   "printed": "1.032",
   "computed": 1.0317561871214151,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.05 eta=1",
   "quantity": "T1 jmax r=0.05 eta=1",
   "location": "Table I (r=0.05, eta=1)",
   "printed": "1.039",
   "computed": 1.0394073906968242,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.05 eta=1",
   "quantity": "T1 floor r=0.05 eta=1",
   "location": "Table I (r=0.05, eta=1)",
   "printed": "0.87",
   "computed": 0.8658127963269191,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.25 eta=0",
   "quantity": "T1 rho r=0.25 eta=0",
   "location": "Table I (r=0.25, eta=0)",
   "printed": "0.886",
   "computed": 0.8861256693351672,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.25 eta=0",
   "quantity": "T1 sig r=0.25 eta=0",
   "location": "Table I (r=0.25, eta=0)",
   "printed": "0.362",
   "computed": 0.36204348226310035,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.25 eta=0",
   "quantity": "T1 smid r=0.25 eta=0",
   "location": "Table I (r=0.25, eta=0)",
   "printed": "0",
   "computed": -1.1177209572951464e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.25 eta=0",
   "quantity": "T1 hmax r=0.25 eta=0",
   "location": "Table I (r=0.25, eta=0)",
   "printed": "0.485",
   "computed": 0.4851502645991364,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.25 eta=0",
   "quantity": "T1 jmin r=0.25 eta=0",
   "location": "Table I (r=0.25, eta=0)",
   "printed": "1.536",
   "computed": 1.5358922824229189,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.25 eta=0",
   "quantity": "T1 jmean r=0.25 eta=0",
   "location": "Table I (r=0.25, eta=0)",
   "printed": "1.712",
   "computed": 1.7116648071543714,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.25 eta=0",
   "quantity": "T1 jmax r=0.25 eta=0",
   "location": "Table I (r=0.25, eta=0)",
   "printed": "1.920",
   "computed": 1.9201568658107548,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.25 eta=0",
   "quantity": "T1 floor r=0.25 eta=0",
   "location": "Table I (r=0.25, eta=0)",
   "printed": "0.42",
   "computed": 0.42404433666175884,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.25 eta=0.5",
   "quantity": "T1 rho r=0.25 eta=0.5",
   "location": "Table I (r=0.25, eta=0.5)",
   "printed": "0.886",
   "computed": 0.8861347508928127,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.25 eta=0.5",
   "quantity": "T1 sig r=0.25 eta=0.5",
   "location": "Table I (r=0.25, eta=0.5)",
   "printed": "0.362",
   "computed": 0.3618452122764238,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.25 eta=0.5",
   "quantity": "T1 smid r=0.25 eta=0.5",
   "location": "Table I (r=0.25, eta=0.5)",
   "printed": "0.233",
   "computed": 0.23328998830758524,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.25 eta=0.5",
   "quantity": "T1 hmax r=0.25 eta=0.5",
   "location": "Table I (r=0.25, eta=0.5)",
   "printed": "0.485",
   "computed": 0.4851505620531758,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.25 eta=0.5",
   "quantity": "T1 jmin r=0.25 eta=0.5",
   "location": "Table I (r=0.25, eta=0.5)",
   "printed": "1.554",
   "computed": 1.5535853470593328,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.25 eta=0.5",
   "quantity": "T1 jmean r=0.25 eta=0.5",
   "location": "Table I (r=0.25, eta=0.5)",
   "printed": "1.712",
   "computed": 1.7115250891967122,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.25 eta=0.5",
   "quantity": "T1 jmax r=0.25 eta=0.5",
   "location": "Table I (r=0.25, eta=0.5)",
   "printed": "1.903",
   "computed": 1.9030625868123217,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.25 eta=0.5",
   "quantity": "T1 floor r=0.25 eta=0.5",
   "location": "Table I (r=0.25, eta=0.5)",
   "printed": "0.46",
   "computed": 0.46142615629765943,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.25 eta=1",
   "quantity": "T1 rho r=0.25 eta=1",
   "location": "Table I (r=0.25, eta=1)",
   "printed": "0.886",
   "computed": 0.8861438329947905,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.25 eta=1",
   "quantity": "T1 sig r=0.25 eta=1",
   "location": "Table I (r=0.25, eta=1)",
   "printed": "0.362",
   "computed": 0.36164693068551207,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.25 eta=1",
   "quantity": "T1 smid r=0.25 eta=1",
   "location": "Table I (r=0.25, eta=1)",
   "printed": "0.451",
   "computed": 0.4510281571150524,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.25 eta=1",
   "quantity": "T1 hmax r=0.25 eta=1",
   "location": "Table I (r=0.25, eta=1)",
   "printed": "0.485",
   "computed": 0.4851508595121545,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.25 eta=1",
   "quantity": "T1 jmin r=0.25 eta=1",
   "location": "Table I (r=0.25, eta=1)",
   "printed": "1.602",
   "computed": 1.6022982642490993,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.25 eta=1",
   "quantity": "T1 jmean r=0.25 eta=1",
   "location": "Table I (r=0.25, eta=1)",
   "printed": "1.711",
   "computed": 1.7113853495251454,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.25 eta=1",
   "quantity": "T1 jmax r=0.25 eta=1",
   "location": "Table I (r=0.25, eta=1)",
   "printed": "1.857",
   "computed": 1.8574719844971832,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.25 eta=1",
   "quantity": "T1 floor r=0.25 eta=1",
   "location": "Table I (r=0.25, eta=1)",
   "printed": "0.56",
   "computed": 0.5603054573194517,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.5 eta=0",
   "quantity": "T1 rho r=0.5 eta=0",
   "location": "Table I (r=0.5, eta=0)",
   "printed": "0.631",
   "computed": 0.630896976286734,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.5 eta=0",
   "quantity": "T1 sig r=0.5 eta=0",
   "location": "Table I (r=0.5, eta=0)",
   "printed": "0.872",
   "computed": 0.8723354793383485,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.5 eta=0",
   "quantity": "T1 smid r=0.5 eta=0",
   "location": "Table I (r=0.5, eta=0)",
   "printed": "0",
   "computed": -8.582217801862788e-17,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.5 eta=0",
   "quantity": "T1 hmax r=0.5 eta=0",
   "location": "Table I (r=0.5, eta=0)",
   "printed": "0.447",
   "computed": 0.4472487819047019,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.5 eta=0",
   "quantity": "T1 jmin r=0.5 eta=0",
   "location": "Table I (r=0.5, eta=0)",
   "printed": "2.952",
   "computed": 2.952416044698831,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.5 eta=0",
   "quantity": "T1 jmean r=0.5 eta=0",
   "location": "Table I (r=0.5, eta=0)",
   "printed": "3.220",
   "computed": 3.219763928253258,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.5 eta=0",
   "quantity": "T1 jmax r=0.5 eta=0",
   "location": "Table I (r=0.5, eta=0)",
   "printed": "3.582",
   "computed": 3.582450800704291,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.5 eta=0",
   "quantity": "T1 floor r=0.5 eta=0",
   "location": "Table I (r=0.5, eta=0)",
   "printed": "0.24",
   "computed": 0.24216147645073366,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.5 eta=0.5",
   "quantity": "T1 rho r=0.5 eta=0.5",
   "location": "Table I (r=0.5, eta=0.5)",
   "printed": "0.631",
   "computed": 0.6311963572044853,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.5 eta=0.5",
   "quantity": "T1 sig r=0.5 eta=0.5",
   "location": "Table I (r=0.5, eta=0.5)",
   "printed": "0.865",
   "computed": 0.8652447100540028,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.5 eta=0.5",
   "quantity": "T1 smid r=0.5 eta=0.5",
   "location": "Table I (r=0.5, eta=0.5)",
   "printed": "0.355",
   "computed": 0.355412989830798,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.5 eta=0.5",
   "quantity": "T1 hmax r=0.5 eta=0.5",
   "location": "Table I (r=0.5, eta=0.5)",
   "printed": "0.447",
   "computed": 0.44725889095230326,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.5 eta=0.5",
   "quantity": "T1 jmin r=0.5 eta=0.5",
   "location": "Table I (r=0.5, eta=0.5)",
   "printed": "2.981",
   "computed": 2.981289415582357,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.5 eta=0.5",
   "quantity": "T1 jmean r=0.5 eta=0.5",
   "location": "Table I (r=0.5, eta=0.5)",
   "printed": "3.214",
   "computed": 3.213877707696268,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.5 eta=0.5",
   "quantity": "T1 jmax r=0.5 eta=0.5",
   "location": "Table I (r=0.5, eta=0.5)",
   "printed": "3.539",
   "computed": 3.5390253908943468,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.5 eta=0.5",
   "quantity": "T1 floor r=0.5 eta=0.5",
   "location": "Table I (r=0.5, eta=0.5)",
   "printed": "0.30",
   "computed": 0.29860805161853576,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.5 eta=1",
   "quantity": "T1 rho r=0.5 eta=1",
   "location": "Table I (r=0.5, eta=1)",
   "printed": "0.631",
   "computed": 0.6314965711219664,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.5 eta=1",
   "quantity": "T1 sig r=0.5 eta=1",
   "location": "Table I (r=0.5, eta=1)",
   "printed": "0.858",
   "computed": 0.8581367387735516,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.5 eta=1",
   "quantity": "T1 smid r=0.5 eta=1",
   "location": "Table I (r=0.5, eta=1)",
   "printed": "0.695",
   "computed": 0.6947675262705669,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.5 eta=1",
   "quantity": "T1 hmax r=0.5 eta=1",
   "location": "Table I (r=0.5, eta=1)",
   "printed": "0.447",
   "computed": 0.4472690072581314,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.5 eta=1",
   "quantity": "T1 jmin r=0.5 eta=1",
   "location": "Table I (r=0.5, eta=1)",
   "printed": "3.068",
   "computed": 3.0678872788617317,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.5 eta=1",
   "quantity": "T1 jmean r=0.5 eta=1",
   "location": "Table I (r=0.5, eta=1)",
   "printed": "3.208",
   "computed": 3.207981705114629,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.5 eta=1",
   "quantity": "T1 jmax r=0.5 eta=1",
   "location": "Table I (r=0.5, eta=1)",
   "printed": "3.445",
   "computed": 3.4446857202962087,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.5 eta=1",
   "quantity": "T1 floor r=0.5 eta=1",
   "location": "Table I (r=0.5, eta=1)",
   "printed": "0.45",
   "computed": 0.44984367339300485,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.8 eta=0",
   "quantity": "T1 rho r=0.8 eta=0",
   "location": "Table I (r=0.8, eta=0)",
   "printed": "0.275",
   "computed": 0.27534745254779264,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.8 eta=0",
   "quantity": "T1 sig r=0.8 eta=0",
   "location": "Table I (r=0.8, eta=0)",
   "printed": "0.949",
   "computed": 0.9485468595956753,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.8 eta=0",
   "quantity": "T1 smid r=0.8 eta=0",
   "location": "Table I (r=0.8, eta=0)",
   "printed": "0",
   "computed": -4.302323171117707e-17,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.8 eta=0",
   "quantity": "T1 hmax r=0.8 eta=0",
   "location": "Table I (r=0.8, eta=0)",
   "printed": "0.384",
   "computed": 0.38418610670420517,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.8 eta=0",
   "quantity": "T1 jmin r=0.8 eta=0",
   "location": "Table I (r=0.8, eta=0)",
   "printed": "4.952",
   "computed": 4.952197854738305,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.8 eta=0",
   "quantity": "T1 jmean r=0.8 eta=0",
   "location": "Table I (r=0.8, eta=0)",
   "printed": "5.315",
   "computed": 5.31546036002589,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.8 eta=0",
   "quantity": "T1 jmax r=0.8 eta=0",
   "location": "Table I (r=0.8, eta=0)",
   "printed": "5.563",
   "computed": 5.563112740734218,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.8 eta=0",
   "quantity": "T1 floor r=0.8 eta=0",
   "location": "Table I (r=0.8, eta=0)",
   "printed": "0.11",
   "computed": 0.11157127041505303,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.8 eta=0.5",
   "quantity": "T1 rho r=0.8 eta=0.5",
   "location": "Table I (r=0.8, eta=0.5)",
   "printed": "0.277",
   "computed": 0.2773686102621595,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.8 eta=0.5",
   "quantity": "T1 sig r=0.8 eta=0.5",
   "location": "Table I (r=0.8, eta=0.5)",
   "printed": "0.884",
   "computed": 0.883598874810891,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.8 eta=0.5",
   "quantity": "T1 smid r=0.8 eta=0.5",
   "location": "Table I (r=0.8, eta=0.5)",
   "printed": "0.317",
   "computed": 0.31721439173436433,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.8 eta=0.5",
   "quantity": "T1 hmax r=0.8 eta=0.5",
   "location": "Table I (r=0.8, eta=0.5)",
   "printed": "0.384",
   "computed": 0.3842349195912693,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.8 eta=0.5",
   "quantity": "T1 jmin r=0.8 eta=0.5",
   "location": "Table I (r=0.8, eta=0.5)",
   "printed": "4.848",
   "computed": 4.848209576622787,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.8 eta=0.5",
   "quantity": "T1 jmean r=0.8 eta=0.5",
   "location": "Table I (r=0.8, eta=0.5)",
   "printed": "5.256",
   "computed": 5.256443192211462,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.8 eta=0.5",
   "quantity": "T1 jmax r=0.8 eta=0.5",
   "location": "Table I (r=0.8, eta=0.5)",
   "printed": "5.868",
   "computed": 5.868295318525821,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.8 eta=0.5",
   "quantity": "T1 floor r=0.8 eta=0.5",
   "location": "Table I (r=0.8, eta=0.5)",
   "printed": "0.13",
   "computed": 0.13267253051622072,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.8 eta=1",
   "quantity": "T1 rho r=0.8 eta=1",
   "location": "Table I (r=0.8, eta=1)",
   "printed": "0.279",
   "computed": 0.27948515130513824,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.8 eta=1",
   "quantity": "T1 sig r=0.8 eta=1",
   "location": "Table I (r=0.8, eta=1)",
   "printed": "0.817",
   "computed": 0.8167520193167486,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.8 eta=1",
   "quantity": "T1 smid r=0.8 eta=1",
   "location": "Table I (r=0.8, eta=1)",
   "printed": "0.678",
   "computed": 0.677807502810105,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.8 eta=1",
   "quantity": "T1 hmax r=0.8 eta=1",
   "location": "Table I (r=0.8, eta=1)",
   "printed": "0.384",
   "computed": 0.3842840853875437,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.8 eta=1",
   "quantity": "T1 jmin r=0.8 eta=1",
   "location": "Table I (r=0.8, eta=1)",
   "printed": "4.766",
   "computed": 4.766478834430162,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.8 eta=1",
   "quantity": "T1 jmean r=0.8 eta=1",
   "location": "Table I (r=0.8, eta=1)",
   "printed": "5.194",
   "computed": 5.194287550137739,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.8 eta=1",
   "quantity": "T1 jmax r=0.8 eta=1",
   "location": "Table I (r=0.8, eta=1)",
   "printed": "5.979",
   "computed": 5.9794007127128275,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.8 eta=1",
   "quantity": "T1 floor r=0.8 eta=1",
   "location": "Table I (r=0.8, eta=1)",
   "printed": "0.20",
   "computed": 0.20110782497344368,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.99 eta=0",
   "quantity": "T1 rho r=0.99 eta=0",
   "location": "Table I (r=0.99, eta=0)",
   "printed": "0.016",
   "computed": 0.016192937192723706,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.99 eta=0",
   "quantity": "T1 sig r=0.99 eta=0",
   "location": "Table I (r=0.99, eta=0)",
   "printed": "0.621",
   "computed": 0.621022080641921,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.99 eta=0",
   "quantity": "T1 smid r=0.99 eta=0",
   "location": "Table I (r=0.99, eta=0)",
   "printed": "0",
   "computed": -2.9393204423628003e-18,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.99 eta=0",
   "quantity": "T1 hmax r=0.99 eta=0",
   "location": "Table I (r=0.99, eta=0)",
   "printed": "0.336",
   "computed": 0.3360519425073761,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.99 eta=0",
   "quantity": "T1 jmin r=0.99 eta=0",
   "location": "Table I (r=0.99, eta=0)",
   "printed": "5.107",
   "computed": 5.107371073513034,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.99 eta=0",
   "quantity": "T1 jmean r=0.99 eta=0",
   "location": "Table I (r=0.99, eta=0)",
   "printed": "7.284",
   "computed": 7.283754175303914,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.99 eta=0",
   "quantity": "T1 jmax r=0.99 eta=0",
   "location": "Table I (r=0.99, eta=0)",
   "printed": "8.599",
   "computed": 8.598834803155386,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.99 eta=0",
   "quantity": "T1 floor r=0.99 eta=0",
   "location": "Table I (r=0.99, eta=0)",
   "printed": "0.12",
   "computed": 0.1153070379597016,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.99 eta=0.5",
   "quantity": "T1 rho r=0.99 eta=0.5",
   "location": "Table I (r=0.99, eta=0.5)",
   "printed": "0.017",
   "computed": 0.0171536289352577,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.99 eta=0.5",
   "quantity": "T1 sig r=0.99 eta=0.5",
   "location": "Table I (r=0.99, eta=0.5)",
   "printed": "0.382",
   "computed": 0.3816520910454586,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.99 eta=0.5",
   "quantity": "T1 smid r=0.99 eta=0.5",
   "location": "Table I (r=0.99, eta=0.5)",
   "printed": "0.042",
   "computed": 0.04218772188357167,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.99 eta=0.5",
   "quantity": "T1 hmax r=0.99 eta=0.5",
   "location": "Table I (r=0.99, eta=0.5)",
   "printed": "0.336",
   "computed": 0.336058681539451,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.99 eta=0.5",
   "quantity": "T1 jmin r=0.99 eta=0.5",
   "location": "Table I (r=0.99, eta=0.5)",
   "printed": "4.757",
   "computed": 4.7567292886002726,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.99 eta=0.5",
   "quantity": "T1 jmean r=0.99 eta=0.5",
   "location": "Table I (r=0.99, eta=0.5)",
   "printed": "7.179",
   "computed": 7.178594175972106,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.99 eta=0.5",
   "quantity": "T1 jmax r=0.99 eta=0.5",
   "location": "Table I (r=0.99, eta=0.5)",
   "printed": "9.335",
   "computed": 9.335140945263745,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.99 eta=0.5",
   "quantity": "T1 floor r=0.99 eta=0.5",
   "location": "Table I (r=0.99, eta=0.5)",
   "printed": "0.13",
   "computed": 0.1306942636701578,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0.99 eta=1",
   "quantity": "T1 rho r=0.99 eta=1",
   "location": "Table I (r=0.99, eta=1)",
   "printed": "0.019",
   "computed": 0.018982528483812173,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0.99 eta=1",
   "quantity": "T1 sig r=0.99 eta=1",
   "location": "Table I (r=0.99, eta=1)",
   "printed": "0.096",
   "computed": 0.0958528365424751,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 smid r=0.99 eta=1",
   "quantity": "T1 smid r=0.99 eta=1",
   "location": "Table I (r=0.99, eta=1)",
   "printed": "0.232",
   "computed": 0.23220081945407128,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0.99 eta=1",
   "quantity": "T1 hmax r=0.99 eta=1",
   "location": "Table I (r=0.99, eta=1)",
   "printed": "0.336",
   "computed": 0.3360655281342684,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0.99 eta=1",
   "quantity": "T1 jmin r=0.99 eta=1",
   "location": "Table I (r=0.99, eta=1)",
   "printed": "4.366",
   "computed": 4.366449548625757,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0.99 eta=1",
   "quantity": "T1 jmean r=0.99 eta=1",
   "location": "Table I (r=0.99, eta=1)",
   "printed": "7.002",
   "computed": 7.001840354458127,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0.99 eta=1",
   "quantity": "T1 jmax r=0.99 eta=1",
   "location": "Table I (r=0.99, eta=1)",
   "printed": "10.086",
   "computed": 10.086231902404078,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0.99 eta=1",
   "quantity": "T1 floor r=0.99 eta=1",
   "location": "Table I (r=0.99, eta=1)",
   "printed": "0.18",
   "computed": 0.17569799281817094,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0 eta=-1",
   "quantity": "T1 rho r=0 eta=-1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 1.0,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0 eta=-1",
   "quantity": "T1 hmax r=0 eta=-1",
   "location": "Table I (r=0, any eta)",
   "printed": "0.500",
   "computed": 0.5,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0 eta=-1",
   "quantity": "T1 jmin r=0 eta=-1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0 eta=-1",
   "quantity": "T1 jmean r=0 eta=-1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0 eta=-1",
   "quantity": "T1 jmax r=0 eta=-1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0 eta=-1",
   "quantity": "T1 floor r=0 eta=-1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.00",
   "computed": 1.000000000000002,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0 eta=-1",
   "quantity": "T1 sig r=0 eta=-1",
   "location": "Table I (r=0)",
   "printed": "0",
   "computed": 1.33311980681054e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0 eta=-0.5",
   "quantity": "T1 rho r=0 eta=-0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 1.0,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0 eta=-0.5",
   "quantity": "T1 hmax r=0 eta=-0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "0.500",
   "computed": 0.5,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0 eta=-0.5",
   "quantity": "T1 jmin r=0 eta=-0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0 eta=-0.5",
   "quantity": "T1 jmean r=0 eta=-0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0 eta=-0.5",
   "quantity": "T1 jmax r=0 eta=-0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0 eta=-0.5",
   "quantity": "T1 floor r=0 eta=-0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.00",
   "computed": 1.000000000000002,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0 eta=-0.5",
   "quantity": "T1 sig r=0 eta=-0.5",
   "location": "Table I (r=0)",
   "printed": "0",
   "computed": 1.33311980681054e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0 eta=0",
   "quantity": "T1 rho r=0 eta=0",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 1.0,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0 eta=0",
   "quantity": "T1 hmax r=0 eta=0",
   "location": "Table I (r=0, any eta)",
   "printed": "0.500",
   "computed": 0.5,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0 eta=0",
   "quantity": "T1 jmin r=0 eta=0",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0 eta=0",
   "quantity": "T1 jmean r=0 eta=0",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0 eta=0",
   "quantity": "T1 jmax r=0 eta=0",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0 eta=0",
   "quantity": "T1 floor r=0 eta=0",
   "location": "Table I (r=0, any eta)",
   "printed": "1.00",
   "computed": 1.000000000000002,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0 eta=0",
   "quantity": "T1 sig r=0 eta=0",
   "location": "Table I (r=0)",
   "printed": "0",
   "computed": 1.33311980681054e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0 eta=0.5",
   "quantity": "T1 rho r=0 eta=0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 1.0,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0 eta=0.5",
   "quantity": "T1 hmax r=0 eta=0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "0.500",
   "computed": 0.5,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0 eta=0.5",
   "quantity": "T1 jmin r=0 eta=0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0 eta=0.5",
   "quantity": "T1 jmean r=0 eta=0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0 eta=0.5",
   "quantity": "T1 jmax r=0 eta=0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0 eta=0.5",
   "quantity": "T1 floor r=0 eta=0.5",
   "location": "Table I (r=0, any eta)",
   "printed": "1.00",
   "computed": 1.000000000000002,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0 eta=0.5",
   "quantity": "T1 sig r=0 eta=0.5",
   "location": "Table I (r=0)",
   "printed": "0",
   "computed": 1.33311980681054e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 rho r=0 eta=1",
   "quantity": "T1 rho r=0 eta=1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 1.0,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 hmax r=0 eta=1",
   "quantity": "T1 hmax r=0 eta=1",
   "location": "Table I (r=0, any eta)",
   "printed": "0.500",
   "computed": 0.5,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmin r=0 eta=1",
   "quantity": "T1 jmin r=0 eta=1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmean r=0 eta=1",
   "quantity": "T1 jmean r=0 eta=1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 jmax r=0 eta=1",
   "quantity": "T1 jmax r=0 eta=1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.000",
   "computed": 0.9999999999999987,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 floor r=0 eta=1",
   "quantity": "T1 floor r=0 eta=1",
   "location": "Table I (r=0, any eta)",
   "printed": "1.00",
   "computed": 1.000000000000002,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "T1 sig r=0 eta=1",
   "quantity": "T1 sig r=0 eta=1",
   "location": "Table I (r=0)",
   "printed": "0",
   "computed": 1.33311980681054e-32,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "eta vs -eta: refined extrema, max relative difference",
   "quantity": "eta vs -eta: refined extrema, max relative difference",
   "location": "Sec. V A (\"shapes of opposite sign are related by time reversal\")",
   "printed": null,
   "computed": 5.284930804203483e-13,
   "rule": "zero",
   "criterion": "|value| <= 1e-09",
   "passed": true,
   "note": ""
  },
  {
   "key": "eta vs -eta: Fibonacci means, max relative difference",
   "quantity": "eta vs -eta: Fibonacci means, max relative difference",
   "location": "Fig. 1 caption (\"eta and -eta give the same values\")",
   "printed": null,
   "computed": 3.134968815615285e-07,
   "rule": "zero",
   "criterion": "|value| <= 1e-05",
   "passed": true,
   "note": "a finite Fibonacci sky is not exactly mirror symmetric"
  },
  {
   "key": "J_p > 0 on every ray of every background (smallest value / J_iso)",
   "quantity": "J_p > 0 on every ray of every background (smallest value / J_iso)",
   "location": "Sec. V A (\"Every ray pays\")",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "max |I_p+J_p|/J_p over all 69120 rays",
   "quantity": "max |I_p+J_p|/J_p over all 69120 rays",
   "location": "Sec. V A; Appendix E",
   "printed": "7e-14",
   "computed": 6.553750062697941e-14,
   "rule": "resid",
   "criterion": "computed <= 7.5e-14",
   "passed": true,
   "note": "69 120 rays in the paper"
  },
  {
   "key": "J_min range at r=0.25: low",
   "quantity": "J_min range at r=0.25: low",
   "location": "Sec. V A",
   "printed": "1.5",
   "computed": 1.5358922824229189,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min range at r=0.25: high",
   "quantity": "J_min range at r=0.25: high",
   "location": "Sec. V A",
   "printed": "1.6",
   "computed": 1.6022982642490993,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min range at r=0.5: low",
   "quantity": "J_min range at r=0.5: low",
   "location": "Sec. V A",
   "printed": "3.0",
   "computed": 2.952416044698831,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min range at r=0.5: high",
   "quantity": "J_min range at r=0.5: high",
   "location": "Sec. V A",
   "printed": "3.1",
   "computed": 3.0678872788617317,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min range at r=0.8: low",
   "quantity": "J_min range at r=0.8: low",
   "location": "Sec. V A",
   "printed": "4.8",
   "computed": 4.766478834430162,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min range at r=0.8: high",
   "quantity": "J_min range at r=0.8: high",
   "location": "Sec. V A",
   "printed": "5.0",
   "computed": 4.952197854738305,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min range at r=0.99: low",
   "quantity": "J_min range at r=0.99: low",
   "location": "Sec. V A",
   "printed": "4.4",
   "computed": 4.366449548625757,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min range at r=0.99: high",
   "quantity": "J_min range at r=0.99: high",
   "location": "Sec. V A",
   "printed": "5.1",
   "computed": 5.107371073513034,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min/J_iso for r >= 0.8 between four and five (min)",
   "quantity": "J_min/J_iso for r >= 0.8 between four and five (min)",
   "location": "Abstract; Sec. I; Sec. V A",
   "printed": "4",
   "computed": 4.366449548625757,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": "\"four to five times\"; rounded to integers"
  },
  {
   "key": "J_min/J_iso for r >= 0.8 between four and five (max)",
   "quantity": "J_min/J_iso for r >= 0.8 between four and five (max)",
   "location": "Abstract; Sec. V A",
   "printed": "5",
   "computed": 5.107371073513034,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "<J> range at r=0.99: low",
   "quantity": "<J> range at r=0.99: low",
   "location": "Sec. V A",
   "printed": "7.0",
   "computed": 7.001840354458127,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "<J> range at r=0.99: high",
   "quantity": "<J> range at r=0.99: high",
   "location": "Sec. V A",
   "printed": "7.3",
   "computed": 7.283754175303914,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "largest J_max/J_iso at r=0.99",
   "quantity": "largest J_max/J_iso at r=0.99",
   "location": "Sec. V A",
   "printed": "10.1",
   "computed": 10.086231902404078,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "largest J_max/J_iso (\"up to ten times\")",
   "quantity": "largest J_max/J_iso (\"up to ten times\")",
   "location": "Sec. VII",
   "printed": "10",
   "computed": 10.086231902404078,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.05, eta=0 [%]",
   "quantity": "sky proxy shortfall at r=0.05, eta=0 [%]",
   "location": "Sec. V A",
   "printed": "0.9",
   "computed": 0.8901485654172703,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.05, eta=0.5 [%]",
   "quantity": "sky proxy shortfall at r=0.05, eta=0.5 [%]",
   "location": "Sec. V A",
   "printed": "0.9",
   "computed": 0.8901487948214104,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.05, eta=1 [%]",
   "quantity": "sky proxy shortfall at r=0.05, eta=1 [%]",
   "location": "Sec. V A",
   "printed": "0.9",
   "computed": 0.8901487915802475,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.25, eta=0 [%]",
   "quantity": "sky proxy shortfall at r=0.25, eta=0 [%]",
   "location": "Sec. V A",
   "printed": "12",
   "computed": 12.297080878195422,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.25, eta=0.5 [%]",
   "quantity": "sky proxy shortfall at r=0.25, eta=0.5 [%]",
   "location": "Sec. V A",
   "printed": "12",
   "computed": 12.297864716204765,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.25, eta=1 [%]",
   "quantity": "sky proxy shortfall at r=0.25, eta=1 [%]",
   "location": "Sec. V A",
   "printed": "12",
   "computed": 12.298647989802891,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.5, eta=0 [%]",
   "quantity": "sky proxy shortfall at r=0.5, eta=0 [%]",
   "location": "Sec. V A",
   "printed": "21",
   "computed": 21.45008392248432,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.5, eta=0.5 [%]",
   "quantity": "sky proxy shortfall at r=0.5, eta=0.5 [%]",
   "location": "Sec. V A",
   "printed": "21",
   "computed": 21.455545226074225,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.5, eta=1 [%]",
   "quantity": "sky proxy shortfall at r=0.5, eta=1 [%]",
   "location": "Sec. V A",
   "printed": "21",
   "computed": 21.461470017982055,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.99, eta=0 [%]",
   "quantity": "sky proxy shortfall at r=0.99, eta=0 [%]",
   "location": "Sec. V A",
   "printed": "30",
   "computed": 30.42310723939199,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.99, eta=0.5 [%]",
   "quantity": "sky proxy shortfall at r=0.99, eta=0.5 [%]",
   "location": "Sec. V A",
   "printed": "30",
   "computed": 30.417181897096548,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky proxy shortfall at r=0.99, eta=1 [%]",
   "quantity": "sky proxy shortfall at r=0.99, eta=1 [%]",
   "location": "Sec. V A",
   "printed": "30",
   "computed": 30.420068700312207,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "floor share at r=0.05: low [%]",
   "quantity": "floor share at r=0.05: low [%]",
   "location": "Sec. V A",
   "printed": "84",
   "computed": 84.30592353091423,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "floor share at r=0.05: high [%]",
   "quantity": "floor share at r=0.05: high [%]",
   "location": "Sec. V A",
   "printed": "87",
   "computed": 86.58127963269192,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min/floor at r >= 0.8: low (\"factor of five\")",
   "quantity": "J_min/floor at r >= 0.8: low (\"factor of five\")",
   "location": "Sec. V A",
   "printed": "5",
   "computed": 4.9724569401118535,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min/floor at r >= 0.8: high (\"to nine\")",
   "quantity": "J_min/floor at r >= 0.8: high (\"to nine\")",
   "location": "Sec. V A",
   "printed": "9",
   "computed": 8.962880822992595,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min rises with |s_mid| at r=0.25, 0.5",
   "quantity": "J_min rises with |s_mid| at r=0.25, 0.5",
   "location": "Sec. V A",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "J_min falls with |s_mid| at r=0.8, 0.99",
   "quantity": "J_min falls with |s_mid| at r=0.8, 0.99",
   "location": "Sec. V A",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "sigma_B^2 not monotone in r (eta = 0)",
   "quantity": "sigma_B^2 not monotone in r (eta = 0)",
   "location": "Sec. V A",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "Hamiltonian constraint, max |S - S_B/V^2|",
   "quantity": "Hamiltonian constraint, max |S - S_B/V^2|",
   "location": "Appendix E",
   "printed": "2e-15",
   "computed": 1.7763568394002505e-15,
   "rule": "resid",
   "criterion": "computed <= 2.5e-15",
   "passed": true,
   "note": ""
  },
  {
   "key": "independent cosmic-time integration, max |Delta ln a_i|",
   "quantity": "independent cosmic-time integration, max |Delta ln a_i|",
   "location": "Appendix E",
   "printed": "1e-11",
   "computed": 9.936773626151307e-12,
   "rule": "order",
   "criterion": "computed <= sqrt(10)*1e-11",
   "passed": true,
   "note": ""
  },
  {
   "key": "time-quadrature refinement (order 12 -> 18), max |Delta J|",
   "quantity": "time-quadrature refinement (order 12 -> 18), max |Delta J|",
   "location": "Appendix E (method)",
   "printed": null,
   "computed": 4.973799150320701e-14,
   "rule": "zero",
   "criterion": "|value| <= 1e-11",
   "passed": true,
   "note": ""
  },
  {
   "key": "cutoff refinement (u = 20 vs 24), max |Delta J|",
   "quantity": "cutoff refinement (u = 20 vs 24), max |Delta J|",
   "location": "Appendix E (method)",
   "printed": null,
   "computed": 1.4210854715202004e-14,
   "rule": "zero",
   "criterion": "|value| <= 1e-11",
   "passed": true,
   "note": ""
  },
  {
   "key": "largest Kasner-tail share of J on the check rays",
   "quantity": "largest Kasner-tail share of J on the check rays",
   "location": "Appendix E (method)",
   "printed": null,
   "computed": 1.7667600444353033e-07,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "reduced-solution consistency, max |sum ln a_i - ln V|",
   "quantity": "reduced-solution consistency, max |sum ln a_i - ln V|",
   "location": "Appendix E (method)",
   "printed": null,
   "computed": 1.0074059642040112e-13,
   "rule": "zero",
   "criterion": "|value| <= 1e-11",
   "passed": true,
   "note": ""
  },
  {
   "key": "sum k_i^pm - 1",
   "quantity": "sum k_i^pm - 1",
   "location": "Appendix E, Eq. (E5)",
   "printed": null,
   "computed": 2.220446049250313e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-13",
   "passed": true,
   "note": ""
  },
  {
   "key": "sum (k_i^pm)^2 - (1+2r^2)/3",
   "quantity": "sum (k_i^pm)^2 - (1+2r^2)/3",
   "location": "Appendix E, Eq. (E5)",
   "printed": null,
   "computed": 2.220446049250313e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "min_i k_i^pm - (1-2r)/3 >= 0",
   "quantity": "min_i k_i^pm - (1-2r)/3 >= 0",
   "location": "Appendix E",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "far field: ell^2 G_00 > 0 at V = cosh 6, cosh 8, cosh 10",
   "quantity": "far field: ell^2 G_00 > 0 at V = cosh 6, cosh 8, cosh 10",
   "location": "Appendix E",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "far field: (ell^2 G_00 - S_B/V^2) V^4 constant (O(V^-4) remainder), relative spread",
   "quantity": "far field: (ell^2 G_00 - S_B/V^2) V^4 constant (O(V^-4) remainder), relative spread",
   "location": "Appendix E (\"ell^2 G_00 = S_B/V^2 + O(V^-4)\")",
   "printed": null,
   "computed": 2.7774339166299164e-05,
   "rule": "zero",
   "criterion": "|value| <= 0.001",
   "passed": true,
   "note": ""
  },
  {
   "key": "eta = 0 bounce spectrum (-s, 0, s), ell s = sin d (1 + cos d)",
   "quantity": "eta = 0 bounce spectrum (-s, 0, s), ell s = sin d (1 + cos d)",
   "location": "Appendix E",
   "printed": null,
   "computed": 4.440892098500626e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-13",
   "passed": true,
   "note": ""
  },
  {
   "key": "eta = 0: instantaneous F at the bounce on the lines [1,0,+-1] (saturated instant)",
   "quantity": "eta = 0: instantaneous F at the bounce on the lines [1,0,+-1] (saturated instant)",
   "location": "Sec. V A; Appendix E",
   "printed": null,
   "computed": 8.881784197001252e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "integrated floor (38) strictly below J_min for r > 0",
   "quantity": "integrated floor (38) strictly below J_min for r > 0",
   "location": "Sec. V A",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "sum e_i = 0 and sum e_i^2 = 2",
   "quantity": "sum e_i = 0 and sum e_i^2 = 2",
   "location": "Appendix E, Eq. (E3)",
   "printed": null,
   "computed": 1.1102230246251565e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "E F > 0 for V > 1 on every background",
   "quantity": "E F > 0 for V > 1 on every background",
   "location": "Appendix E, Eq. (E4)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "r = d/(S_B + d^2)^(1/2) reproduces the requested amplitude",
   "quantity": "r = d/(S_B + d^2)^(1/2) reproduces the requested amplitude",
   "location": "Appendix E",
   "printed": null,
   "computed": 3.95516952522712e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 1(b): J_min/J_iso",
   "quantity": "Fig. 1(b): J_min/J_iso",
   "location": "Fig. 1 caption",
   "printed": "2.98",
   "computed": 2.981289415582357,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 1(b): J_max/J_iso",
   "quantity": "Fig. 1(b): J_max/J_iso",
   "location": "Fig. 1 caption",
   "printed": "3.54",
   "computed": 3.5390253908943468,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 1(b): minimizing ray in the plane of the extreme axes (|p_mid|)",
   "quantity": "Fig. 1(b): minimizing ray in the plane of the extreme axes (|p_mid|)",
   "location": "Fig. 1 caption",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-06",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 1(b): maximizing ray on the middle axis (1-|p_mid|)",
   "quantity": "Fig. 1(b): maximizing ray on the middle axis (1-|p_mid|)",
   "location": "Fig. 1 caption",
   "printed": null,
   "computed": 1.1102230246251565e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-09",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky refinement 2304 -> 9216 directions, max relative change of <J>",
   "quantity": "sky refinement 2304 -> 9216 directions, max relative change of <J>",
   "location": "Appendix E",
   "printed": "4e-7",
   "computed": 3.3591498849183665e-07,
   "rule": "upper",
   "criterion": "computed <= 4e-07",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky map minimum / refined J_min - 1",
   "quantity": "sky map minimum / refined J_min - 1",
   "location": "Fig. 1(b) (2-degree grid)",
   "printed": null,
   "computed": 2.3735776959910027e-05,
   "rule": "zero",
   "criterion": "|value| <= 0.002",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky map maximum / refined J_max - 1",
   "quantity": "sky map maximum / refined J_max - 1",
   "location": "Fig. 1(b) (2-degree grid)",
   "printed": null,
   "computed": 2.220446049250313e-16,
   "rule": "zero",
   "criterion": "|value| <= 0.002",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky map seam and pole consistency",
   "quantity": "sky map seam and pole consistency",
   "location": "Fig. 1(b)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-10",
   "passed": true,
   "note": ""
  },
  {
   "key": "contour spacing of Fig. 1(b) (range < 1 -> steps of 0.1)",
   "quantity": "contour spacing of Fig. 1(b) (range < 1 -> steps of 0.1)",
   "location": "Fig. 1 caption (\"contours in steps of 0.1\")",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  }
 ],
 "data": {
  "directions_per_background": 2304,
  "cases": {
   "r=0,eta=-1": {
    "r": 0.0,
    "eta": -1.0,
    "d": 0.0,
    "S_B": 3.0,
    "hmax": 0.5,
    "u_hmax": 0.8813735995498829,
    "kasner": [
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ],
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ]
    ],
    "rho_B_over_rhoc": 1.0,
    "sigma2_B": 4.499279347985573e-32,
    "sigma2_B_over_max": 1.33311980681054e-32,
    "s_mid": -1.2246467991473532e-16,
    "mid_axis": 1,
    "bounce_rates": [
     -1.2246467991473532e-16,
     -1.2246467991473532e-16,
     -1.2246467991473532e-16
    ],
    "jmin": 0.7391741597799389,
    "jmax": 0.7391741597799389,
    "jmean": 0.7391741597799389,
    "pmin": [
     1.0,
     0.0,
     0.0
    ],
    "pmax": [
     1.0,
     0.0,
     0.0
    ],
    "fib_min": 0.7391741597799388,
    "fib_max": 0.7391741597799393,
    "floor": 0.7391741597799405,
    "floor_quad_error": 1.9519185734921374e-13,
    "sky_proxy": 0.7391741597799388,
    "ricci_max_rel": 4.956526053824384e-15,
    "jpos": 0.7391741597799388,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 8.399010653636907e-14,
     "kasner_coefficient_abs_at_cutoff": 0.0,
     "independent_hamilton_ln_a_abs": 2.2554735856772368e-12,
     "independent_hamilton_constraint_abs": 1.2991341336032747e-10
    },
    "refine_order_abs": 7.771561172376096e-16,
    "refine_cutoff_abs": 5.551115123125783e-16,
    "max_tail_share": 4.317209562468386e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.000000000019814,
      -3.000000001991112,
      -2.9999998883859984
     ],
     "remainder_spread": 3.7868371228428e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.018550700013293
   },
   "r=0,eta=-0.5": {
    "r": 0.0,
    "eta": -0.5,
    "d": 0.0,
    "S_B": 3.0,
    "hmax": 0.5,
    "u_hmax": 0.8813735995498829,
    "kasner": [
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ],
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ]
    ],
    "rho_B_over_rhoc": 1.0,
    "sigma2_B": 4.499279347985573e-32,
    "sigma2_B_over_max": 1.33311980681054e-32,
    "s_mid": -1.2246467991473532e-16,
    "mid_axis": 1,
    "bounce_rates": [
     -1.2246467991473532e-16,
     -1.2246467991473532e-16,
     -1.2246467991473532e-16
    ],
    "jmin": 0.7391741597799389,
    "jmax": 0.7391741597799389,
    "jmean": 0.7391741597799389,
    "pmin": [
     1.0,
     0.0,
     0.0
    ],
    "pmax": [
     1.0,
     0.0,
     0.0
    ],
    "fib_min": 0.7391741597799388,
    "fib_max": 0.7391741597799393,
    "floor": 0.7391741597799405,
    "floor_quad_error": 1.9519185734921374e-13,
    "sky_proxy": 0.7391741597799388,
    "ricci_max_rel": 4.956526053824384e-15,
    "jpos": 0.7391741597799388,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 8.399010653636907e-14,
     "kasner_coefficient_abs_at_cutoff": 0.0,
     "independent_hamilton_ln_a_abs": 2.2554735856772368e-12,
     "independent_hamilton_constraint_abs": 1.2991341336032747e-10
    },
    "refine_order_abs": 7.771561172376096e-16,
    "refine_cutoff_abs": 5.551115123125783e-16,
    "max_tail_share": 4.317209562468386e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.000000000019814,
      -3.000000001991112,
      -2.9999998883859984
     ],
     "remainder_spread": 3.7868371228428e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.0206960999930743
   },
   "r=0,eta=0": {
    "r": 0.0,
    "eta": 0.0,
    "d": 0.0,
    "S_B": 3.0,
    "hmax": 0.5,
    "u_hmax": 0.8813735995498829,
    "kasner": [
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ],
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ]
    ],
    "rho_B_over_rhoc": 1.0,
    "sigma2_B": 4.499279347985573e-32,
    "sigma2_B_over_max": 1.33311980681054e-32,
    "s_mid": -1.2246467991473532e-16,
    "mid_axis": 1,
    "bounce_rates": [
     -1.2246467991473532e-16,
     -1.2246467991473532e-16,
     -1.2246467991473532e-16
    ],
    "jmin": 0.7391741597799389,
    "jmax": 0.7391741597799389,
    "jmean": 0.7391741597799389,
    "pmin": [
     1.0,
     0.0,
     0.0
    ],
    "pmax": [
     1.0,
     0.0,
     0.0
    ],
    "fib_min": 0.7391741597799388,
    "fib_max": 0.7391741597799393,
    "floor": 0.7391741597799405,
    "floor_quad_error": 1.9519185734921374e-13,
    "sky_proxy": 0.7391741597799388,
    "ricci_max_rel": 4.956526053824384e-15,
    "jpos": 0.7391741597799388,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 8.399010653636907e-14,
     "kasner_coefficient_abs_at_cutoff": 0.0,
     "independent_hamilton_ln_a_abs": 2.2554735856772368e-12,
     "independent_hamilton_constraint_abs": 1.2991341336032747e-10
    },
    "refine_order_abs": 7.771561172376096e-16,
    "refine_cutoff_abs": 5.551115123125783e-16,
    "max_tail_share": 4.317209562468386e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.000000000019814,
      -3.000000001991112,
      -2.9999998883859984
     ],
     "remainder_spread": 3.7868371228428e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.0118086000147741
   },
   "r=0,eta=0.5": {
    "r": 0.0,
    "eta": 0.5,
    "d": 0.0,
    "S_B": 3.0,
    "hmax": 0.5,
    "u_hmax": 0.8813735995498829,
    "kasner": [
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ],
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ]
    ],
    "rho_B_over_rhoc": 1.0,
    "sigma2_B": 4.499279347985573e-32,
    "sigma2_B_over_max": 1.33311980681054e-32,
    "s_mid": -1.2246467991473532e-16,
    "mid_axis": 1,
    "bounce_rates": [
     -1.2246467991473532e-16,
     -1.2246467991473532e-16,
     -1.2246467991473532e-16
    ],
    "jmin": 0.7391741597799389,
    "jmax": 0.7391741597799389,
    "jmean": 0.7391741597799389,
    "pmin": [
     1.0,
     0.0,
     0.0
    ],
    "pmax": [
     1.0,
     0.0,
     0.0
    ],
    "fib_min": 0.7391741597799388,
    "fib_max": 0.7391741597799393,
    "floor": 0.7391741597799405,
    "floor_quad_error": 1.9519185734921374e-13,
    "sky_proxy": 0.7391741597799388,
    "ricci_max_rel": 4.956526053824384e-15,
    "jpos": 0.7391741597799388,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 8.399010653636907e-14,
     "kasner_coefficient_abs_at_cutoff": 0.0,
     "independent_hamilton_ln_a_abs": 2.2554735856772368e-12,
     "independent_hamilton_constraint_abs": 1.2991341336032747e-10
    },
    "refine_order_abs": 7.771561172376096e-16,
    "refine_cutoff_abs": 5.551115123125783e-16,
    "max_tail_share": 4.317209562468386e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.000000000019814,
      -3.000000001991112,
      -2.9999998883859984
     ],
     "remainder_spread": 3.7868371228428e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.0337349999754224
   },
   "r=0,eta=1": {
    "r": 0.0,
    "eta": 1.0,
    "d": 0.0,
    "S_B": 3.0,
    "hmax": 0.5,
    "u_hmax": 0.8813735995498829,
    "kasner": [
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ],
     [
      0.3333333333333333,
      0.3333333333333333,
      0.3333333333333333
     ]
    ],
    "rho_B_over_rhoc": 1.0,
    "sigma2_B": 4.499279347985573e-32,
    "sigma2_B_over_max": 1.33311980681054e-32,
    "s_mid": -1.2246467991473532e-16,
    "mid_axis": 1,
    "bounce_rates": [
     -1.2246467991473532e-16,
     -1.2246467991473532e-16,
     -1.2246467991473532e-16
    ],
    "jmin": 0.7391741597799389,
    "jmax": 0.7391741597799389,
    "jmean": 0.7391741597799389,
    "pmin": [
     1.0,
     0.0,
     0.0
    ],
    "pmax": [
     1.0,
     0.0,
     0.0
    ],
    "fib_min": 0.7391741597799388,
    "fib_max": 0.7391741597799393,
    "floor": 0.7391741597799405,
    "floor_quad_error": 1.9519185734921374e-13,
    "sky_proxy": 0.7391741597799388,
    "ricci_max_rel": 4.956526053824384e-15,
    "jpos": 0.7391741597799388,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 8.399010653636907e-14,
     "kasner_coefficient_abs_at_cutoff": 0.0,
     "independent_hamilton_ln_a_abs": 2.2554735856772368e-12,
     "independent_hamilton_constraint_abs": 1.2991341336032747e-10
    },
    "refine_order_abs": 7.771561172376096e-16,
    "refine_cutoff_abs": 5.551115123125783e-16,
    "max_tail_share": 4.317209562468386e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.000000000019814,
      -3.000000001991112,
      -2.9999998883859984
     ],
     "remainder_spread": 3.7868371228428e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.0210050999885425
   },
   "r=0.05,eta=-1": {
    "r": 0.05,
    "eta": -1.0,
    "d": 0.08649482572850851,
    "S_B": 2.9850605962442174,
    "hmax": 0.49937636162164684,
    "u_hmax": 0.8813760469733151,
    "kasner": [
     [
      0.31666666666666665,
      0.31666666666666665,
      0.36666666666666664
     ],
     [
      0.35,
      0.35,
      0.3
     ]
    ],
    "rho_B_over_rhoc": 0.9950201987480725,
    "sigma2_B": 0.059478644313507106,
    "sigma2_B_over_max": 0.01762330201881692,
    "s_mid": -0.09956458901429012,
    "mid_axis": 1,
    "bounce_rates": [
     -0.09956458901429012,
     -0.09956458901429012,
     0.1991291780285805
    ],
    "jmin": 0.7580928252302106,
    "jmax": 0.7683030846873852,
    "jmean": 0.7626475080135887,
    "pmin": [
     7.04456607197222e-05,
     0.5970045637146858,
     0.8022378362688003
    ],
    "pmax": [
     0.7071067811865476,
     0.7071067811865476,
     7.450580596923828e-09
    ],
    "fib_min": 0.7580928301636137,
    "fib_max": 0.7683030786515452,
    "floor": 0.6563664691581103,
    "floor_quad_error": 3.371422434818142e-14,
    "sky_proxy": 0.7558588162546932,
    "ricci_max_rel": 8.59583501364223e-15,
    "jpos": 0.7580928301636137,
    "diagnostics": {
     "constraint_abs": 1.3322676295501878e-15,
     "theta_abs": 2.220446049250313e-15,
     "volume_log_abs": 9.350333007862588e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 1.9857171462689394e-12,
     "independent_hamilton_constraint_abs": 9.373302134463302e-11
    },
    "refine_order_abs": 3.552713678800501e-15,
    "refine_cutoff_abs": 1.6653345369377348e-15,
    "max_tail_share": 6.598490146370155e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.007061779108556,
      -3.007061607568585,
      -3.0070611982791458
     ],
     "remainder_spread": 1.9315513049358477e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.133129599998938
   },
   "r=0.05,eta=-0.5": {
    "r": 0.05,
    "eta": -0.5,
    "d": 0.0864948256949868,
    "S_B": 2.9850605939304997,
    "hmax": 0.4993763615974882,
    "u_hmax": 0.8813760727906406,
    "kasner": [
     [
      0.3097631072937819,
      0.32470603182991603,
      0.365530860876302
     ],
     [
      0.3569035593728847,
      0.3419606348367506,
      0.30113580579036464
     ]
    ],
    "rho_B_over_rhoc": 0.9950201979768333,
    "sigma2_B": 0.059478699892419704,
    "sigma2_B_over_max": 0.017623318486642874,
    "s_mid": -0.05153835783524053,
    "mid_axis": 1,
    "bounce_rates": [
     -0.14080572375365522,
     -0.05153835783524053,
     0.19234408158889563
    ],
    "jmin": 0.7561004514645374,
    "jmax": 0.7700314708856291,
    "jmean": 0.7626475183432606,
    "pmin": [
     0.6582388161952302,
     0.0,
     0.7528091795760078
    ],
    "pmax": [
     6.601888164299459e-09,
     1.0,
     0.0
    ],
    "fib_min": 0.7561085555769691,
    "fib_max": 0.7700223044895534,
    "floor": 0.6418435051240031,
    "floor_quad_error": 1.112055241958763e-14,
    "sky_proxy": 0.7558588240064135,
    "ricci_max_rel": 9.071648473979244e-15,
    "jpos": 0.7561085555769691,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.4432899320127035e-15,
     "volume_log_abs": 8.5192269905221e-14,
     "kasner_coefficient_abs_at_cutoff": 5.551115123125783e-17,
     "independent_hamilton_ln_a_abs": 2.1896096047413494e-12,
     "independent_hamilton_constraint_abs": 9.584999460798826e-11
    },
    "refine_order_abs": 2.7755575615628914e-15,
    "refine_cutoff_abs": 1.3322676295501878e-15,
    "max_tail_share": 6.861563045079279e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.0071710652540733,
      -3.007170894357649,
      -3.007170769154261
     ],
     "remainder_spread": 9.846457211763719e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.1731836999824736
   },
   "r=0.05,eta=0": {
    "r": 0.05,
    "eta": 0.0,
    "d": 0.08649482566146623,
    "S_B": 2.985060591616781,
    "hmax": 0.4993763615733293,
    "u_hmax": 0.8813760593660664,
    "kasner": [
     [
      0.3044658198738521,
      0.3333333333333333,
      0.36220084679281456
     ],
     [
      0.36220084679281456,
      0.3333333333333333,
      0.3044658198738521
     ]
    ],
    "rho_B_over_rhoc": 0.9950201972055938,
    "sigma2_B": 0.05947875547133362,
    "sigma2_B_over_max": 0.01762333495446922,
    "s_mid": -1.220068645802737e-16,
    "mid_axis": 1,
    "bounce_rates": [
     -0.1724510879515315,
     -1.220068645802737e-16,
     0.17245108795153125
    ],
    "jmin": 0.755371688432537,
    "jmax": 0.7706644384411047,
    "jmean": 0.7626475279768832,
    "pmin": [
     0.7071067489502258,
     1.165907954400337e-09,
     0.7071068134228677
    ],
    "pmax": [
     0.0,
     1.0,
     1.0127463923269672e-08
    ],
    "fib_min": 0.7553750325477674,
    "fib_max": 0.7706502528219136,
    "floor": 0.6368230780241103,
    "floor_quad_error": 7.365976704391621e-15,
    "sky_proxy": 0.7558588319474067,
    "ricci_max_rel": 1.1801306435915886e-14,
    "jpos": 0.7553750325477674,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.5543122344752192e-15,
     "volume_log_abs": 1.0074059642040112e-13,
     "kasner_coefficient_abs_at_cutoff": 2.220446049250313e-16,
     "independent_hamilton_ln_a_abs": 2.3935853299406062e-12,
     "independent_hamilton_constraint_abs": 9.974732151363241e-11
    },
    "refine_order_abs": 4.218847493575595e-15,
    "refine_cutoff_abs": 1.6653345369377348e-15,
    "max_tail_share": 6.957251184705371e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.0074349120659223,
      -3.00743472976792,
      -3.007434303902317
     ],
     "remainder_spread": 2.0222003901515461e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.1425549999985378
   },
   "r=0.05,eta=0.5": {
    "r": 0.05,
    "eta": 0.5,
    "d": 0.0864948256949868,
    "S_B": 2.9850605939304993,
    "hmax": 0.49937636159748805,
    "u_hmax": 0.8813760466357008,
    "kasner": [
     [
      0.3011358057903646,
      0.3419606348367506,
      0.3569035593728847
     ],
     [
      0.36553086087630204,
      0.32470603182991603,
      0.3097631072937819
     ]
    ],
    "rho_B_over_rhoc": 0.995020197976833,
    "sigma2_B": 0.059478699892419704,
    "sigma2_B_over_max": 0.017623318486642874,
    "s_mid": 0.05153835783524028,
    "mid_axis": 1,
    "bounce_rates": [
     -0.19234408158889588,
     0.05153835783524028,
     0.14080572375365497
    ],
    "jmin": 0.756100451464537,
    "jmax": 0.7700314708856287,
    "jmean": 0.7626475210545945,
    "pmin": [
     0.7528092020810386,
     7.910167683539504e-10,
     0.65823879045686
    ],
    "pmax": [
     0.0,
     1.0,
     1.0148852466467474e-08
    ],
    "fib_min": 0.7561029368485221,
    "fib_max": 0.7700215316631578,
    "floor": 0.6418435052060883,
    "floor_quad_error": 1.1144708733842805e-14,
    "sky_proxy": 0.7558588233371917,
    "ricci_max_rel": 1.0550079404953969e-14,
    "jpos": 0.7561029368485221,
    "diagnostics": {
     "constraint_abs": 1.3322676295501878e-15,
     "theta_abs": 1.9984014443252818e-15,
     "volume_log_abs": 8.458511668862911e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 2.516653552220305e-12,
     "independent_hamilton_constraint_abs": 1.0266187899787838e-10
    },
    "refine_order_abs": 4.884981308350689e-15,
    "refine_cutoff_abs": 1.7763568394002505e-15,
    "max_tail_share": 6.86156305781677e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.0076987682791723,
      -3.0076985913048535,
      -3.0076987635044943
     ],
     "remainder_spread": 5.884043994752825e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.1692086000111885
   },
   "r=0.05,eta=1": {
    "r": 0.05,
    "eta": 1.0,
    "d": 0.08649482572850851,
    "S_B": 2.9850605962442174,
    "hmax": 0.49937636162164684,
    "u_hmax": 0.8813760469733151,
    "kasner": [
     [
      0.3,
      0.35,
      0.35
     ],
     [
      0.36666666666666664,
      0.31666666666666665,
      0.31666666666666665
     ]
    ],
    "rho_B_over_rhoc": 0.9950201987480725,
    "sigma2_B": 0.059478644313507106,
    "sigma2_B_over_max": 0.01762330201881692,
    "s_mid": 0.09956458901428987,
    "mid_axis": 1,
    "bounce_rates": [
     -0.19912917802858074,
     0.09956458901428987,
     0.09956458901428987
    ],
    "jmin": 0.7580928252302104,
    "jmax": 0.7683030846873848,
    "jmean": 0.7626475127132265,
    "pmin": [
     0.8022377957173936,
     0.23590674376752785,
     0.5484182048104342
    ],
    "pmax": [
     1.6256962752067883e-09,
     0.8985837199861693,
     0.4388021173328789
    ],
    "fib_min": 0.7580928256702197,
    "fib_max": 0.7683030827753127,
    "floor": 0.6563664688879428,
    "floor_quad_error": 3.377836766509233e-14,
    "sky_proxy": 0.7558588150947929,
    "ricci_max_rel": 8.837083626038091e-15,
    "jpos": 0.7580928256702197,
    "diagnostics": {
     "constraint_abs": 1.7763568394002505e-15,
     "theta_abs": 2.220446049250313e-15,
     "volume_log_abs": 9.380517196344584e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 2.5218993560116587e-12,
     "independent_hamilton_constraint_abs": 1.0266854033602613e-10
    },
    "refine_order_abs": 5.218048215738236e-15,
    "refine_cutoff_abs": 1.7763568394002505e-15,
    "max_tail_share": 6.611446700690588e-14,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.0078080638036524,
      -3.0078078791389844,
      -3.007808042320413
     ],
     "remainder_spread": 6.139509705548263e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.1386492000019643
   },
   "r=0.25,eta=-1": {
    "r": 0.25,
    "eta": -1.0,
    "d": 0.42098547076942944,
    "S_B": 2.6584314989843714,
    "hmax": 0.4851508595121545,
    "u_hmax": 0.8827642642744106,
    "kasner": [
     [
      0.24999999999999997,
      0.24999999999999997,
      0.5
     ],
     [
      0.41666666666666663,
      0.41666666666666663,
      0.16666666666666663
     ]
    ],
    "rho_B_over_rhoc": 0.8861438329947905,
    "sigma2_B": 1.2205583910636024,
    "sigma2_B_over_max": 0.36164693068551185,
    "s_mid": -0.4510281571150526,
    "mid_axis": 1,
    "bounce_rates": [
     -0.4510281571150526,
     -0.4510281571150526,
     0.9020563142301046
    ],
    "jmin": 1.1843774731931846,
    "jmax": 1.3729952934554825,
    "jmean": 1.2650117205579825,
    "pmin": [
     0.42179764720100854,
     0.4217976472010085,
     0.8026041923833859
    ],
    "pmax": [
     0.8660254037844387,
     0.49999999999999994,
     0.0
    ],
    "fib_min": 1.1843774809958,
    "fib_max": 1.3729951543585608,
    "floor": 0.6636131595918321,
    "floor_quad_error": 9.179832581180671e-12,
    "sky_proxy": 1.1094325110695469,
    "ricci_max_rel": 1.0799806573322017e-14,
    "jpos": 1.1843774809958,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.5543122344752192e-15,
     "volume_log_abs": 9.923485644325325e-14,
     "kasner_coefficient_abs_at_cutoff": 2.7755575615628914e-17,
     "independent_hamilton_ln_a_abs": 3.1258884369833595e-12,
     "independent_hamilton_constraint_abs": 4.680122955846855e-11
    },
    "refine_order_abs": 6.217248937900877e-15,
    "refine_cutoff_abs": 3.9968028886505635e-15,
    "max_tail_share": 1.4200081471612521e-12,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.109595843945362,
      -3.1095935818360303,
      -3.1095933007359267
     ],
     "remainder_spread": 8.178585138137179e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.116715500014834
   },
   "r=0.25,eta=-0.5": {
    "r": 0.25,
    "eta": -0.5,
    "d": 0.42098331342057077,
    "S_B": 2.658404252678438,
    "hmax": 0.4851505620531758,
    "u_hmax": 0.882759708138662,
    "kasner": [
     [
      0.2154822031355754,
      0.2901968258162465,
      0.494320971048178
     ],
     [
      0.4511844635310912,
      0.3764698408504201,
      0.17234569561848861
     ]
    ],
    "rho_B_over_rhoc": 0.8861347508928127,
    "sigma2_B": 1.2212275914329302,
    "sigma2_B_over_max": 0.3618452122764238,
    "s_mid": -0.2332899883075855,
    "mid_axis": 1,
    "bounce_rates": [
     -0.638203091048157,
     -0.2332899883075855,
     0.8714930793557426
    ],
    "jmin": 1.1483701435590088,
    "jmax": 1.4066946886156377,
    "jmean": 1.2651150585585238,
    "pmin": [
     0.6579075583608641,
     5.119608336873688e-09,
     0.7530986951599679
    ],
    "pmax": [
     1.597225003516534e-08,
     0.9999999999999999,
     0.0
    ],
    "fib_min": 1.1485094013351023,
    "fib_max": 1.406501878959258,
    "floor": 0.5298880205507702,
    "floor_quad_error": 1.4817098547098377e-11,
    "sky_proxy": 1.109532993869834,
    "ricci_max_rel": 1.4411186774430705e-14,
    "jpos": 1.1485094013351023,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.5543122344752192e-15,
     "volume_log_abs": 9.838831138697657e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 3.5392799802025365e-12,
     "independent_hamilton_constraint_abs": 4.495248617786274e-11
    },
    "refine_order_abs": 9.992007221626409e-15,
    "refine_cutoff_abs": 3.3306690738754696e-15,
    "max_tail_share": 1.2905546092357622e-12,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.121798355793324,
      -3.1217959617230355,
      -3.121795777336671
     ],
     "remainder_spread": 8.259523387519671e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.2996563999913633
   },
   "r=0.25,eta=0": {
    "r": 0.25,
    "eta": 0.0,
    "d": 0.4209811561899576,
    "S_B": 2.658377008005502,
    "hmax": 0.4851502645991364,
    "u_hmax": 0.8827551522817371,
    "kasner": [
     [
      0.18899576603592688,
      0.3333333333333333,
      0.47767090063073975
     ],
     [
      0.47767090063073975,
      0.3333333333333333,
      0.18899576603592688
     ]
    ],
    "rho_B_over_rhoc": 0.8861256693351672,
    "sigma2_B": 1.2218967526379636,
    "sigma2_B_over_max": 0.36204348226310035,
    "s_mid": -1.1177209572951464e-16,
    "mid_axis": 1,
    "bounce_rates": [
     -0.7816318675175559,
     -1.1177209572951464e-16,
     0.7816318675175556
    ],
    "jmin": 1.1352918873724553,
    "jmax": 1.4193303379313476,
    "jmean": 1.2652183956532255,
    "pmin": [
     0.7071067811865476,
     0.0,
     0.7071067811865475
    ],
    "pmax": [
     0.0,
     1.0,
     9.717716255555492e-09
    ],
    "fib_min": 1.135343411564863,
    "fib_max": 1.4190322616729183,
    "floor": 0.48141409529832907,
    "floor_quad_error": 5.37325176426373e-15,
    "sky_proxy": 1.1096334662539418,
    "ricci_max_rel": 1.4753147258131256e-14,
    "jpos": 1.135343411564863,
    "diagnostics": {
     "constraint_abs": 1.3322676295501878e-15,
     "theta_abs": 2.4424906541753444e-15,
     "volume_log_abs": 9.252841548512691e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 2.335853732660098e-12,
     "independent_hamilton_constraint_abs": 2.8995472689530288e-11
    },
    "refine_order_abs": 6.661338147750939e-15,
    "refine_cutoff_abs": 4.218847493575595e-15,
    "max_tail_share": 1.201451405562751e-12,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.1513471109587416,
      -3.1513444418491754,
      -3.1513446231315885
     ],
     "remainder_spread": 8.469741581223742e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.1392194999789353
   },
   "r=0.25,eta=0.5": {
    "r": 0.25,
    "eta": 0.5,
    "d": 0.42098331342057077,
    "S_B": 2.658404252678438,
    "hmax": 0.4851505620531758,
    "u_hmax": 0.882759708138662,
    "kasner": [
     [
      0.17234569561848861,
      0.3764698408504201,
      0.4511844635310912
     ],
     [
      0.494320971048178,
      0.2901968258162465,
      0.2154822031355754
     ]
    ],
    "rho_B_over_rhoc": 0.8861347508928127,
    "sigma2_B": 1.2212275914329302,
    "sigma2_B_over_max": 0.3618452122764238,
    "s_mid": 0.23328998830758524,
    "mid_axis": 1,
    "bounce_rates": [
     -0.8714930793557428,
     0.23328998830758524,
     0.6382030910481568
    ],
    "jmin": 1.1483701435590088,
    "jmax": 1.4066946886156368,
    "jmean": 1.2651151197492665,
    "pmin": [
     0.7530987023111336,
     0.0,
     0.6579075501750125
    ],
    "pmax": [
     3.5843821983646257e-09,
     1.0,
     1.0122109725738017e-08
    ],
    "fib_min": 1.1484054612638155,
    "fib_max": 1.406485514759513,
    "floor": 0.5298880213494248,
    "floor_quad_error": 1.4817092065980076e-11,
    "sky_proxy": 1.1095329738182498,
    "ricci_max_rel": 1.3937081852353556e-14,
    "jpos": 1.1484054612638155,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.3322676295501878e-15,
     "volume_log_abs": 1.000536459239143e-13,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 5.180855744413293e-12,
     "independent_hamilton_constraint_abs": 5.8546500980583e-11
    },
    "refine_order_abs": 7.771561172376096e-15,
    "refine_cutoff_abs": 3.1086244689504383e-15,
    "max_tail_share": 1.2608389271773202e-12,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.181025050839219,
      -3.181022095335698,
      -3.1810220236493754
     ],
     "remainder_spread": 9.516397372873481e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.1659302999905776
   },
   "r=0.25,eta=1": {
    "r": 0.25,
    "eta": 1.0,
    "d": 0.42098547076942944,
    "S_B": 2.6584314989843714,
    "hmax": 0.4851508595121545,
    "u_hmax": 0.8827642642744106,
    "kasner": [
     [
      0.16666666666666663,
      0.41666666666666663,
      0.41666666666666663
     ],
     [
      0.5,
      0.24999999999999997,
      0.24999999999999997
     ]
    ],
    "rho_B_over_rhoc": 0.8861438329947905,
    "sigma2_B": 1.2205583910636033,
    "sigma2_B_over_max": 0.36164693068551207,
    "s_mid": 0.4510281571150524,
    "mid_axis": 1,
    "bounce_rates": [
     -0.9020563142301052,
     0.4510281571150524,
     0.4510281571150524
    ],
    "jmin": 1.1843774731931842,
    "jmax": 1.372995293455483,
    "jmean": 1.2650118277949483,
    "pmin": [
     0.8026042031805702,
     2.0306499500573522e-10,
     0.596511938721164
    ],
    "pmax": [
     0.0,
     0.7071067811865476,
     0.7071067811865476
    ],
    "fib_min": 1.1843774732004362,
    "fib_max": 1.3729952493914312,
    "floor": 0.6636131617563638,
    "floor_quad_error": 9.179879574249166e-12,
    "sky_proxy": 1.109432476065076,
    "ricci_max_rel": 1.2761586614793945e-14,
    "jpos": 1.1843774732004362,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.942890293094024e-15,
     "volume_log_abs": 8.820548458299271e-14,
     "kasner_coefficient_abs_at_cutoff": 2.7755575615628914e-17,
     "independent_hamilton_ln_a_abs": 9.936773626151307e-12,
     "independent_hamilton_constraint_abs": 1.404467653287611e-10
    },
    "refine_order_abs": 6.661338147750939e-15,
    "refine_cutoff_abs": 4.6629367034256575e-15,
    "max_tail_share": 1.432286839903029e-12,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.1933567563773244,
      -3.1933536966561484,
      -3.1933534930617835
     ],
     "remainder_spread": 1.021907600641637e-06
    },
    "volume_rate_positive": true,
    "seconds": 1.1209777000185568
   },
   "r=0.5,eta=-1": {
    "r": 0.5,
    "eta": -1.0,
    "d": 0.7946675852971269,
    "S_B": 1.8944897133658993,
    "hmax": 0.4472690072581314,
    "u_hmax": 0.8993672525281398,
    "kasner": [
     [
      0.16666666666666663,
      0.16666666666666663,
      0.6666666666666667
     ],
     [
      0.5,
      0.5,
      -5.551115123125783e-17
     ]
    ],
    "rho_B_over_rhoc": 0.6314965711219664,
    "sigma2_B": 2.8962114933607364,
    "sigma2_B_over_max": 0.8581367387735516,
    "s_mid": -0.6947675262705671,
    "mid_axis": 1,
    "bounce_rates": [
     -0.6947675262705671,
     -0.6947675262705671,
     1.3895350525411332
    ],
    "jmin": 2.267703001652185,
    "jmax": 2.5462226730059077,
    "jmean": 2.371256837489937,
    "pmin": [
     0.3082183634302295,
     0.5967663654535271,
     0.740858519224675
    ],
    "pmax": [
     0.9878402163049343,
     0.15547252828271743,
     0.0
    ],
    "fib_min": 2.2677030024987905,
    "fib_max": 2.546222177291334,
    "floor": 1.020111852345711,
    "floor_quad_error": 1.7270930784906988e-11,
    "sky_proxy": 1.8623507556218084,
    "ricci_max_rel": 1.769960175532368e-14,
    "jpos": 2.2677030024987905,
    "diagnostics": {
     "constraint_abs": 1.1102230246251565e-15,
     "theta_abs": 1.7763568394002505e-15,
     "volume_log_abs": 5.934142066621462e-14,
     "kasner_coefficient_abs_at_cutoff": 6.885775564194282e-17,
     "independent_hamilton_ln_a_abs": 3.3370528562670643e-12,
     "independent_hamilton_constraint_abs": 2.254552100566798e-11
    },
    "refine_order_abs": 1.1546319456101628e-14,
    "refine_cutoff_abs": 7.549516567451064e-15,
    "max_tail_share": 6.803862012427844e-11,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.0573723290460975,
      -3.057374020073953,
      -3.0573740413058723
     ],
     "remainder_spread": 5.600426221071714e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.1811283999995794
   },
   "r=0.5,eta=-0.5": {
    "r": 0.5,
    "eta": -0.5,
    "d": 0.7944786700752169,
    "S_B": 1.8935890716134558,
    "hmax": 0.44725889095230326,
    "u_hmax": 0.8991466569864751,
    "kasner": [
     [
      0.0976310729378175,
      0.24706031829915975,
      0.6553086087630227
     ],
     [
      0.5690355937288492,
      0.4196063483675069,
      0.011358057903643914
     ]
    ],
    "rho_B_over_rhoc": 0.6311963572044853,
    "sigma2_B": 2.9202008964322594,
    "sigma2_B_over_max": 0.8652447100540028,
    "s_mid": -0.35541298983079816,
    "mid_axis": 1,
    "bounce_rates": [
     -0.9907804126752593,
     -0.35541298983079816,
     1.3461934025060571
    ],
    "jmin": 2.203692098823916,
    "jmax": 2.615956119754203,
    "jmean": 2.375615155622042,
    "pmin": [
     0.7012283372505528,
     0.0,
     0.7129367566880144
    ],
    "pmax": [
     0.0,
     0.9999999999999997,
     2.1238060382442692e-08
    ],
    "fib_min": 2.2036973154853876,
    "fib_max": 2.615465919736419,
    "floor": 0.6580402033125642,
    "floor_quad_error": 7.153117886985212e-12,
    "sky_proxy": 1.8659142579409165,
    "ricci_max_rel": 1.8698763168572937e-14,
    "jpos": 2.2036973154853876,
    "diagnostics": {
     "constraint_abs": 1.1102230246251565e-15,
     "theta_abs": 1.5543122344752192e-15,
     "volume_log_abs": 6.306066779870889e-14,
     "kasner_coefficient_abs_at_cutoff": 1.6653345369377348e-16,
     "independent_hamilton_ln_a_abs": 5.992928375775364e-12,
     "independent_hamilton_constraint_abs": 3.141886750768208e-11
    },
    "refine_order_abs": 1.1546319456101628e-14,
    "refine_cutoff_abs": 6.661338147750939e-15,
    "max_tail_share": 5.0555054187837375e-11,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.132260569512579,
      -3.1322619280102817,
      -3.1322621080454844
     ],
     "remainder_spread": 4.911890679802261e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.228452900017146
   },
   "r=0.5,eta=0": {
    "r": 0.5,
    "eta": 0.0,
    "d": 0.7942902342889115,
    "S_B": 1.892690928860202,
    "hmax": 0.4472487819047019,
    "u_hmax": 0.8989267197444915,
    "kasner": [
     [
      0.04465819873852045,
      0.3333333333333333,
      0.6220084679281461
     ],
     [
      0.6220084679281461,
      0.3333333333333333,
      0.04465819873852045
     ]
    ],
    "rho_B_over_rhoc": 0.630896976286734,
    "sigma2_B": 2.9441322427669263,
    "sigma2_B_over_max": 0.8723354793383485,
    "s_mid": -8.582217801862788e-17,
    "mid_axis": 1,
    "bounce_rates": [
     -1.2132873202104535,
     -8.582217801862788e-17,
     1.213287320210453
    ],
    "jmin": 2.182349649161072,
    "jmax": 2.6480550605635673,
    "jmean": 2.379966296356361,
    "pmin": [
     0.7071067796505911,
     0.0,
     0.7071067827225039
    ],
    "pmax": [
     0.0,
     1.0,
     0.0
    ],
    "fib_min": 2.18241677897687,
    "fib_max": 2.647319184447123,
    "floor": 0.5284810131725858,
    "floor_quad_error": 9.506980728667836e-12,
    "sky_proxy": 1.8694615284610796,
    "ricci_max_rel": 2.059112590497949e-14,
    "jpos": 2.18241677897687,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.7763568394002505e-15,
     "volume_log_abs": 5.168088179630104e-14,
     "kasner_coefficient_abs_at_cutoff": 0.0,
     "independent_hamilton_ln_a_abs": 2.4590329772422592e-12,
     "independent_hamilton_constraint_abs": 2.8135493934655642e-11
    },
    "refine_order_abs": 1.3322676295501878e-14,
    "refine_cutoff_abs": 6.217248937900877e-15,
    "max_tail_share": 3.315596138952998e-11,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.3169242699097654,
      -3.3169249428056395,
      -3.316924955895877
     ],
     "remainder_spread": 2.0681387748950354e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.257123599993065
   },
   "r=0.5,eta=0.5": {
    "r": 0.5,
    "eta": 0.5,
    "d": 0.7944786700752169,
    "S_B": 1.8935890716134558,
    "hmax": 0.44725889095230326,
    "u_hmax": 0.8991466569864751,
    "kasner": [
     [
      0.011358057903643914,
      0.4196063483675069,
      0.5690355937288492
     ],
     [
      0.6553086087630227,
      0.24706031829915975,
      0.0976310729378175
     ]
    ],
    "rho_B_over_rhoc": 0.6311963572044853,
    "sigma2_B": 2.9202008964322594,
    "sigma2_B_over_max": 0.8652447100540028,
    "s_mid": 0.355412989830798,
    "mid_axis": 1,
    "bounce_rates": [
     -1.3461934025060571,
     0.355412989830798,
     0.9907804126752593
    ],
    "jmin": 2.203692098823917,
    "jmax": 2.6159561197542023,
    "jmean": 2.375615354221868,
    "pmin": [
     0.7129367582689954,
     0.0,
     0.7012283356431741
    ],
    "pmax": [
     0.0,
     0.9999999999999999,
     1.6815466885704347e-08
    ],
    "fib_min": 2.2038993063467474,
    "fib_max": 2.6154234616962793,
    "floor": 0.6580402039969716,
    "floor_quad_error": 7.153112977362681e-12,
    "sky_proxy": 1.8659141274992317,
    "ricci_max_rel": 1.838456861512878e-14,
    "jpos": 2.2038993063467474,
    "diagnostics": {
     "constraint_abs": 1.1102230246251565e-15,
     "theta_abs": 1.5543122344752192e-15,
     "volume_log_abs": 6.913913885853162e-14,
     "kasner_coefficient_abs_at_cutoff": 1.6653345369377348e-16,
     "independent_hamilton_ln_a_abs": 5.0888182556718675e-12,
     "independent_hamilton_constraint_abs": 4.767652939108302e-11
    },
    "refine_order_abs": 1.6431300764452317e-14,
    "refine_cutoff_abs": 4.884981308350689e-15,
    "max_tail_share": 5.038657243009657e-11,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.5078852413305306,
      -3.507885402158922,
      -3.507885865606628
     ],
     "remainder_spread": 1.7796362863558464e-07
    },
    "volume_rate_positive": true,
    "seconds": 1.216005900001619
   },
   "r=0.5,eta=1": {
    "r": 0.5,
    "eta": 1.0,
    "d": 0.7946675852971269,
    "S_B": 1.8944897133658993,
    "hmax": 0.4472690072581314,
    "u_hmax": 0.8993672525281398,
    "kasner": [
     [
      -5.551115123125783e-17,
      0.5,
      0.5
     ],
     [
      0.6666666666666667,
      0.16666666666666663,
      0.16666666666666663
     ]
    ],
    "rho_B_over_rhoc": 0.6314965711219664,
    "sigma2_B": 2.8962114933607364,
    "sigma2_B_over_max": 0.8581367387735516,
    "s_mid": 0.6947675262705669,
    "mid_axis": 1,
    "bounce_rates": [
     -1.3895350525411334,
     0.6947675262705669,
     0.6947675262705669
    ],
    "jmin": 2.267703001652187,
    "jmax": 2.546222673005907,
    "jmean": 2.371257181467525,
    "pmin": [
     0.7408585141171472,
     0.0,
     0.6716611214445367
    ],
    "pmax": [
     0.0,
     0.8985837199861694,
     0.43880211733287894
    ],
    "fib_min": 2.267703142458474,
    "fib_max": 2.5462225159059635,
    "floor": 1.020111848427563,
    "floor_quad_error": 1.727099479997677e-11,
    "sky_proxy": 1.8623505324176257,
    "ricci_max_rel": 1.8672102522757966e-14,
    "jpos": 2.267703142458474,
    "diagnostics": {
     "constraint_abs": 1.1102230246251565e-15,
     "theta_abs": 1.7763568394002505e-15,
     "volume_log_abs": 6.084022174945858e-14,
     "kasner_coefficient_abs_at_cutoff": 6.885775564194282e-17,
     "independent_hamilton_ln_a_abs": 8.21087642322027e-12,
     "independent_hamilton_constraint_abs": 4.391154106997419e-11
    },
    "refine_order_abs": 1.3766765505351941e-14,
    "refine_cutoff_abs": 4.884981308350689e-15,
    "max_tail_share": 6.801578753305055e-11,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.589091274036603,
      -3.5890912771474883,
      -3.5890910267308853
     ],
     "remainder_spread": 6.977158942814878e-08
    },
    "volume_rate_positive": true,
    "seconds": 1.2190715000033379
   },
   "r=0.8,eta=-1": {
    "r": 0.8,
    "eta": -1.0,
    "d": 1.2208961764324622,
    "S_B": 0.8384554539154147,
    "hmax": 0.3842840853875437,
    "u_hmax": 0.9874085978696033,
    "kasner": [
     [
      0.06666666666666654,
      0.0666666666666666,
      0.8666666666666667
     ],
     [
      0.6000000000000001,
      0.6000000000000001,
      -0.20000000000000012
     ]
    ],
    "rho_B_over_rhoc": 0.27948515130513824,
    "sigma2_B": 2.756538065194026,
    "sigma2_B_over_max": 0.8167520193167485,
    "s_mid": -0.6778075028101052,
    "mid_axis": 1,
    "bounce_rates": [
     -0.6778075028101053,
     -0.6778075028101052,
     1.355615005620211
    ],
    "jmin": 3.5232579875487833,
    "jmax": 4.419818497807081,
    "jmean": 3.8394828427819903,
    "pmin": [
     0.867852923369428,
     0.4884127605052902,
     0.0910180134629396
    ],
    "pmax": [
     0.0,
     5.185384641243165e-09,
     1.0
    ],
    "fib_min": 3.523258117294428,
    "fib_max": 4.418850037233513,
    "floor": 0.7085547109007568,
    "floor_quad_error": 7.982074852324538e-12,
    "sky_proxy": 2.800014775764688,
    "ricci_max_rel": 6.343361441068789e-14,
    "jpos": 3.523258117294428,
    "diagnostics": {
     "constraint_abs": 7.771561172376096e-16,
     "theta_abs": 1.5543122344752192e-15,
     "volume_log_abs": 5.684341886080802e-14,
     "kasner_coefficient_abs_at_cutoff": 2.220446049250313e-16,
     "independent_hamilton_ln_a_abs": 6.698447352349035e-12,
     "independent_hamilton_constraint_abs": 2.9125923894923744e-11
    },
    "refine_order_abs": 2.930988785010413e-14,
    "refine_cutoff_abs": 5.773159728050814e-15,
    "max_tail_share": 7.883067931754485e-09,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -2.1321521380857775,
      -2.132166655074083,
      -2.1321669785723385
     ],
     "remainder_spread": 6.9602834628416725e-06
    },
    "volume_rate_positive": true,
    "seconds": 1.1677320999733638
   },
   "r=0.8,eta=-0.5": {
    "r": 0.8,
    "eta": -0.5,
    "d": 1.2162644674294805,
    "S_B": 0.8321058307864785,
    "hmax": 0.3842349195912693,
    "u_hmax": 0.9833456519735658,
    "kasner": [
     [
      -0.04379028329949203,
      0.19529650927865558,
      0.8484937740208365
     ],
     [
      0.7104569499661586,
      0.471370157388011,
      -0.1818271073541698
     ]
    ],
    "rho_B_over_rhoc": 0.2773686102621595,
    "sigma2_B": 2.9821462024867564,
    "sigma2_B_over_max": 0.8835988748108908,
    "s_mid": -0.3172143917343644,
    "mid_axis": 1,
    "bounce_rates": [
     -1.0311845394801544,
     -0.3172143917343644,
     1.3483989312145184
    ],
    "jmin": 3.583671240237216,
    "jmax": 4.337692261411871,
    "jmean": 3.8854267910668594,
    "pmin": [
     3.967357464996864e-10,
     0.995114709180499,
     0.09872545554521783
    ],
    "pmax": [
     0.0,
     0.0,
     1.0
    ],
    "fib_min": 3.583712531064432,
    "fib_max": 4.336767677122743,
    "floor": 0.47545473284791634,
    "floor_quad_error": 9.356144805833761e-14,
    "sky_proxy": 2.8323653521456538,
    "ricci_max_rel": 5.4285332106756416e-14,
    "jpos": 3.583712531064432,
    "diagnostics": {
     "constraint_abs": 9.992007221626409e-16,
     "theta_abs": 1.3322676295501878e-15,
     "volume_log_abs": 5.3290705182007514e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 4.904410211281629e-12,
     "independent_hamilton_constraint_abs": 2.5572766126913393e-11
    },
    "refine_order_abs": 2.398081733190338e-14,
    "refine_cutoff_abs": 8.881784197001252e-15,
    "max_tail_share": 5.0168102844116625e-09,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -2.3670403081125913,
      -2.3670559221246257,
      -2.3670564024643745
     ],
     "remainder_spread": 6.799310640226049e-06
    },
    "volume_rate_positive": true,
    "seconds": 1.1903986999823246
   },
   "r=0.8,eta=0": {
    "r": 0.8,
    "eta": 0.0,
    "d": 1.2118249654638913,
    "S_B": 0.826042357643378,
    "hmax": 0.38418610670420517,
    "u_hmax": 0.979456315780183,
    "kasner": [
     [
      -0.12854688201836728,
      0.3333333333333333,
      0.7952135486850339
     ],
     [
      0.7952135486850339,
      0.3333333333333333,
      -0.12854688201836728
     ]
    ],
    "rho_B_over_rhoc": 0.27534745254779264,
    "sigma2_B": 3.201345651135404,
    "sigma2_B_over_max": 0.9485468595956753,
    "s_mid": -4.302323171117707e-17,
    "mid_axis": 1,
    "bounce_rates": [
     -1.2651769937711097,
     -4.302323171117707e-17,
     1.2651769937711093
    ],
    "jmin": 3.660536688340208,
    "jmax": 4.112109185893295,
    "jmean": 3.9290509454657143,
    "pmin": [
     0.10790812078129897,
     0.9882872426009592,
     0.10790812565159894
    ],
    "pmax": [
     0.7071068175900614,
     0.0,
     0.7071067447830317
    ],
    "fib_min": 3.660672139649704,
    "fib_max": 4.112075976095368,
    "floor": 0.40841072871902806,
    "floor_quad_error": 4.531158362149798e-15,
    "sky_proxy": 2.8628609093532495,
    "ricci_max_rel": 1.6636116527797777e-14,
    "jpos": 3.660672139649704,
    "diagnostics": {
     "constraint_abs": 8.881784197001252e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 5.684341886080802e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 2.7395863355650363e-12,
     "independent_hamilton_constraint_abs": 2.960010014874115e-11
    },
    "refine_order_abs": 3.019806626980426e-14,
    "refine_cutoff_abs": 6.661338147750939e-15,
    "max_tail_share": 1.8928421443311755e-09,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -2.9680440926761475,
      -2.968064219396006,
      -2.9680648946196957
     ],
     "remainder_spread": 7.0085878465297635e-06
    },
    "volume_rate_positive": true,
    "seconds": 1.2885211000102572
   },
   "r=0.8,eta=0.5": {
    "r": 0.8,
    "eta": 0.5,
    "d": 1.2162644674294805,
    "S_B": 0.8321058307864785,
    "hmax": 0.3842349195912693,
    "u_hmax": 0.9833456519735658,
    "kasner": [
     [
      -0.1818271073541698,
      0.471370157388011,
      0.7104569499661586
     ],
     [
      0.8484937740208365,
      0.19529650927865558,
      -0.04379028329949203
     ]
    ],
    "rho_B_over_rhoc": 0.2773686102621595,
    "sigma2_B": 2.9821462024867573,
    "sigma2_B_over_max": 0.883598874810891,
    "s_mid": 0.31721439173436433,
    "mid_axis": 1,
    "bounce_rates": [
     -1.3483989312145188,
     0.31721439173436433,
     1.0311845394801544
    ],
    "jmin": 3.583671240237207,
    "jmax": 4.3376922614118785,
    "jmean": 3.885426980033893,
    "pmin": [
     0.09872545369006229,
     0.9951147093645493,
     0.0
    ],
    "pmax": [
     1.0,
     0.0,
     0.0
    ],
    "fib_min": 3.583724099587525,
    "fib_max": 4.33740813679278,
    "floor": 0.4754547319804734,
    "floor_quad_error": 9.34796163820626e-14,
    "sky_proxy": 2.8323646168339534,
    "ricci_max_rel": 5.1163010225682895e-14,
    "jpos": 3.583724099587525,
    "diagnostics": {
     "constraint_abs": 9.992007221626409e-16,
     "theta_abs": 1.3322676295501878e-15,
     "volume_log_abs": 4.973799150320701e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 6.490696868866053e-12,
     "independent_hamilton_constraint_abs": 9.799316913472467e-11
    },
    "refine_order_abs": 1.687538997430238e-14,
    "refine_cutoff_abs": 7.993605777301127e-15,
    "max_tail_share": 5.012943058153562e-09,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.656511612156414,
      -3.6565393194985987,
      -3.656540017176172
     ],
     "remainder_spread": 7.768278105713022e-06
    },
    "volume_rate_positive": true,
    "seconds": 1.2325892000226304
   },
   "r=0.8,eta=1": {
    "r": 0.8,
    "eta": 1.0,
    "d": 1.2208961764324622,
    "S_B": 0.8384554539154147,
    "hmax": 0.3842840853875437,
    "u_hmax": 0.9874085978696033,
    "kasner": [
     [
      -0.20000000000000012,
      0.6000000000000001,
      0.6000000000000001
     ],
     [
      0.8666666666666667,
      0.0666666666666666,
      0.06666666666666654
     ]
    ],
    "rho_B_over_rhoc": 0.27948515130513824,
    "sigma2_B": 2.7565380651940266,
    "sigma2_B_over_max": 0.8167520193167486,
    "s_mid": 0.677807502810105,
    "mid_axis": 1,
    "bounce_rates": [
     -1.355615005620211,
     0.677807502810105,
     0.6778075028101055
    ],
    "jmin": 3.523257987548782,
    "jmax": 4.4198184978070785,
    "jmean": 3.839483135528466,
    "pmin": [
     0.09101805559358249,
     0.6861357737026217,
     0.7217571708001718
    ],
    "pmax": [
     0.9999999999999999,
     1.7841573861118422e-08,
     0.0
    ],
    "fib_min": 3.5232579906895367,
    "fib_max": 4.419375079654139,
    "floor": 0.7085547506962478,
    "floor_quad_error": 7.982023031591562e-12,
    "sky_proxy": 2.8000136061726426,
    "ricci_max_rel": 6.553750062697941e-14,
    "jpos": 3.5232579906895367,
    "diagnostics": {
     "constraint_abs": 7.771561172376096e-16,
     "theta_abs": 1.5543122344752192e-15,
     "volume_log_abs": 5.684341886080802e-14,
     "kasner_coefficient_abs_at_cutoff": 2.220446049250313e-16,
     "independent_hamilton_ln_a_abs": 7.1602723750174846e-12,
     "independent_hamilton_constraint_abs": 5.065126096326367e-11
    },
    "refine_order_abs": 1.4210854715202004e-14,
    "refine_cutoff_abs": 1.0658141036401503e-14,
    "max_tail_share": 7.883067931863641e-09,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.9836768189058693,
      -3.9837088428382987,
      -3.9837097668031993
     ],
     "remainder_spread": 8.270657065570599e-06
    },
    "volume_rate_positive": true,
    "seconds": 1.277889499993762
   },
   "r=0.99,eta=-1": {
    "r": 0.99,
    "eta": -1.0,
    "d": 1.674735837580374,
    "S_B": 0.05694758545143652,
    "hmax": 0.3360655281342684,
    "u_hmax": 1.2282179518146314,
    "kasner": [
     [
      0.0033333333333332438,
      0.0033333333333332993,
      0.9933333333333334
     ],
     [
      0.6633333333333333,
      0.6633333333333333,
      -0.3266666666666667
     ]
    ],
    "rho_B_over_rhoc": 0.018982528483812173,
    "sigma2_B": 0.32350332333085297,
    "sigma2_B_over_max": 0.09585283654247495,
    "s_mid": -0.23220081945407128,
    "mid_axis": 1,
    "bounce_rates": [
     -0.2322008194540714,
     -0.23220081945407128,
     0.46440163890814223
    ],
    "jmin": 3.2275666763286472,
    "jmax": 7.455481991805144,
    "jmean": 5.175581083447884,
    "pmin": [
     0.6233827051002305,
     0.7819168772841117,
     4.270630074786925e-07
    ],
    "pmax": [
     1.2904784139758924e-08,
     7.583133382863829e-09,
     0.9999999999999999
    ],
    "fib_min": 3.2275687241666224,
    "fib_max": 7.454783940020925,
    "floor": 0.5670769866289916,
    "floor_quad_error": 8.413247126049154e-12,
    "sky_proxy": 3.6011683825326326,
    "ricci_max_rel": 4.4257958232346106e-14,
    "jpos": 3.2275687241666224,
    "diagnostics": {
     "constraint_abs": 8.81239525796218e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 6.039613253960852e-14,
     "kasner_coefficient_abs_at_cutoff": 2.2985086056692694e-16,
     "independent_hamilton_ln_a_abs": 3.0730973321624333e-12,
     "independent_hamilton_constraint_abs": 3.210916255103058e-11
    },
    "refine_order_abs": 4.085620730620576e-14,
    "refine_cutoff_abs": 9.769962616701378e-15,
    "max_tail_share": 1.7667600444349422e-07,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -0.24079543976294956,
      -0.24079946394677348,
      -0.24079984866306928
     ],
     "remainder_spread": 1.830939738621384e-05
    },
    "volume_rate_positive": true,
    "seconds": 1.2930634999938775
   },
   "r=0.99,eta=-0.5": {
    "r": 0.99,
    "eta": -0.5,
    "d": 1.592015491300128,
    "S_B": 0.051460886805773265,
    "hmax": 0.3360586815394509,
    "u_hmax": 1.1689868117064905,
    "kasner": [
     [
      -0.13335714224978795,
      0.16251276356566965,
      0.9708443786841183
     ],
     [
      0.8000238089164546,
      0.504153903100997,
      -0.30417771201745164
     ]
    ],
    "rho_B_over_rhoc": 0.017153628935257754,
    "sigma2_B": 1.288075807278422,
    "sigma2_B_over_max": 0.3816520910454584,
    "s_mid": -0.04218772188357154,
    "mid_axis": 1,
    "bounce_rates": [
     -0.7805937657127092,
     -0.04218772188357154,
     0.8227814875962807
    ],
    "jmin": 3.5160513752017364,
    "jmax": 6.900294964642647,
    "jmean": 5.306232265533146,
    "pmin": [
     0.0,
     0.9999999999999994,
     3.247632789269591e-08
    ],
    "pmax": [
     0.3013600345003295,
     0.0,
     0.9535104244873047
    ],
    "fib_min": 3.5183173545833406,
    "fib_max": 6.899698605705858,
    "floor": 0.45952774550863146,
    "floor_quad_error": 1.9662226884898445e-13,
    "sky_proxy": 3.6922276192720096,
    "ricci_max_rel": 4.9274151443382766e-14,
    "jpos": 3.5183173545833406,
    "diagnostics": {
     "constraint_abs": 6.83481049534862e-16,
     "theta_abs": 1.2212453270876722e-15,
     "volume_log_abs": 6.039613253960852e-14,
     "kasner_coefficient_abs_at_cutoff": 3.3306690738754696e-16,
     "independent_hamilton_ln_a_abs": 5.0532911188838625e-12,
     "independent_hamilton_constraint_abs": 5.952042331225371e-11
    },
    "refine_order_abs": 2.398081733190338e-14,
    "refine_cutoff_abs": 6.217248937900877e-15,
    "max_tail_share": 9.875029112861371e-08,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -0.8301140800939187,
      -0.830127486372198,
      -0.8301276819722218
     ],
     "remainder_spread": 1.6385284575380272e-05
    },
    "volume_rate_positive": true,
    "seconds": 1.3174748999881558
   },
   "r=0.99,eta=0": {
    "r": 0.99,
    "eta": 0.0,
    "d": 1.54679264896194,
    "S_B": 0.04857881157817112,
    "hmax": 0.3360519425073761,
    "u_hmax": 1.1353504557203526,
    "kasner": [
     [
      -0.23824343316439617,
      0.3333333333333333,
      0.9049100998310629
     ],
     [
      0.9049100998310629,
      0.3333333333333333,
      -0.23824343316439617
     ]
    ],
    "rho_B_over_rhoc": 0.016192937192723706,
    "sigma2_B": 2.0959495221664834,
    "sigma2_B_over_max": 0.621022080641921,
    "s_mid": -2.9393204423628003e-18,
    "mid_axis": 1,
    "bounce_rates": [
     -1.0237063842153382,
     -2.9393204423628003e-18,
     1.0237063842153382
    ],
    "jmin": 3.775236721948367,
    "jmax": 6.356036490708888,
    "jmean": 5.3839628725739,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.7071067706498351,
     0.0,
     0.7071067917232597
    ],
    "fib_min": 3.778403532501639,
    "fib_max": 6.355834038964802,
    "floor": 0.4353113640045598,
    "floor_quad_error": 1.2300577588573866e-14,
    "sky_proxy": 3.745994074121693,
    "ricci_max_rel": 2.1690186424577177e-14,
    "jpos": 3.778403532501639,
    "diagnostics": {
     "constraint_abs": 7.7021722333370235e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 5.3290705182007514e-14,
     "kasner_coefficient_abs_at_cutoff": 1.1102230246251565e-16,
     "independent_hamilton_ln_a_abs": 1.2321255127289987e-12,
     "independent_hamilton_constraint_abs": 2.0877473361213816e-11
    },
    "refine_order_abs": 2.6645352591003757e-14,
    "refine_cutoff_abs": 1.0658141036401503e-14,
    "max_tail_share": 2.578735166150993e-08,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -2.1025868598049784,
      -2.102625796830549,
      -2.1026264222388265
     ],
     "remainder_spread": 1.8815721818018648e-05
    },
    "volume_rate_positive": true,
    "seconds": 1.2698577999835834
   },
   "r=0.99,eta=0.5": {
    "r": 0.99,
    "eta": 0.5,
    "d": 1.592015491300128,
    "S_B": 0.0514608868057731,
    "hmax": 0.336058681539451,
    "u_hmax": 1.1689867943714096,
    "kasner": [
     [
      -0.30417771201745175,
      0.504153903100997,
      0.8000238089164546
     ],
     [
      0.9708443786841183,
      0.16251276356566963,
      -0.133357142249788
     ]
    ],
    "rho_B_over_rhoc": 0.0171536289352577,
    "sigma2_B": 1.2880758072784229,
    "sigma2_B_over_max": 0.3816520910454586,
    "s_mid": 0.04218772188357167,
    "mid_axis": 1,
    "bounce_rates": [
     -0.8227814875962811,
     0.04218772188357167,
     0.7805937657127092
    ],
    "jmin": 3.516051375201738,
    "jmax": 6.900294964642643,
    "jmean": 5.306231318425351,
    "pmin": [
     0.0,
     1.0,
     0.0
    ],
    "pmax": [
     0.9535104213056551,
     9.869789266080498e-09,
     0.3013600445671455
    ],
    "fib_min": 3.5185167257566623,
    "fib_max": 6.898873154842836,
    "floor": 0.45952774550843684,
    "floor_quad_error": 1.9666100361099092e-13,
    "sky_proxy": 3.692225286419208,
    "ricci_max_rel": 5.1538128908547655e-14,
    "jpos": 3.5185167257566623,
    "diagnostics": {
     "constraint_abs": 7.216449660063518e-16,
     "theta_abs": 1.27675647831893e-15,
     "volume_log_abs": 7.105427357601002e-14,
     "kasner_coefficient_abs_at_cutoff": 1.3877787807814457e-16,
     "independent_hamilton_ln_a_abs": 3.0329072586710026e-12,
     "independent_hamilton_constraint_abs": 4.2720674220397825e-11
    },
    "refine_order_abs": 4.973799150320701e-14,
    "refine_cutoff_abs": 1.4210854715202004e-14,
    "max_tail_share": 9.875029112861459e-08,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -3.888812196181732,
      -3.8889022683483696,
      -3.8889039276202677
     ],
     "remainder_spread": 2.3587992977737476e-05
    },
    "volume_rate_positive": true,
    "seconds": 1.4042266000178643
   },
   "r=0.99,eta=1": {
    "r": 0.99,
    "eta": 1.0,
    "d": 1.674735837580374,
    "S_B": 0.05694758545143652,
    "hmax": 0.3360655281342684,
    "u_hmax": 1.2282179518146314,
    "kasner": [
     [
      -0.3266666666666667,
      0.6633333333333333,
      0.6633333333333333
     ],
     [
      0.9933333333333334,
      0.0033333333333332993,
      0.0033333333333332438
     ]
    ],
    "rho_B_over_rhoc": 0.018982528483812173,
    "sigma2_B": 0.32350332333085347,
    "sigma2_B_over_max": 0.0958528365424751,
    "s_mid": 0.23220081945407128,
    "mid_axis": 1,
    "bounce_rates": [
     -0.4644016389081428,
     0.23220081945407128,
     0.23220081945407128
    ],
    "jmin": 3.2275666763269415,
    "jmax": 7.45548199180516,
    "jmean": 5.175579460919863,
    "pmin": [
     4.906621262220682e-07,
     0.7306746530331699,
     0.6827258244819923
    ],
    "pmax": [
     0.9999999999999998,
     1.6208090152551525e-08,
     0.0
    ],
    "fib_min": 3.2275672509779145,
    "fib_max": 7.455185128139691,
    "floor": 0.5670769867174589,
    "floor_quad_error": 8.82757521269673e-12,
    "sky_proxy": 3.6011646332687928,
    "ricci_max_rel": 4.606248392736681e-14,
    "jpos": 3.2275672509779145,
    "diagnostics": {
     "constraint_abs": 8.81239525796218e-16,
     "theta_abs": 1.1102230246251565e-15,
     "volume_log_abs": 6.750155989720952e-14,
     "kasner_coefficient_abs_at_cutoff": 2.2985086056692694e-16,
     "independent_hamilton_ln_a_abs": 5.843048267450968e-12,
     "independent_hamilton_constraint_abs": 5.958010473872122e-11
    },
    "refine_order_abs": 4.1744385725905886e-14,
    "refine_cutoff_abs": 7.993605777301127e-15,
    "max_tail_share": 1.7667600444353033e-07,
    "G00_far": {
     "positive": true,
     "remainder_V4": [
      -5.537997374078475,
      -5.538148358831791,
      -5.538151192568051
     ],
     "remainder_spread": 2.7774339166299164e-05
    },
    "volume_rate_positive": true,
    "seconds": 1.3886736999847926
   }
  },
  "sky_refinement": [
   {
    "r": 0.0,
    "eta": 0.0,
    "jmean_2304": 0.7391741597799389,
    "jmean_9216": 0.7391741597799388,
    "relative_change": 1.1102230246251565e-16
   },
   {
    "r": 0.05,
    "eta": 0.0,
    "jmean_2304": 0.7626475279768832,
    "jmean_9216": 0.7626475243157886,
    "relative_change": 4.80050665885301e-09
   },
   {
    "r": 0.05,
    "eta": 0.5,
    "jmean_2304": 0.7626475210545945,
    "jmean_9216": 0.7626475166385976,
    "relative_change": 5.790351087497925e-09
   },
   {
    "r": 0.05,
    "eta": 1.0,
    "jmean_2304": 0.7626475127132265,
    "jmean_9216": 0.7626475089859235,
    "relative_change": 4.887320770308179e-09
   },
   {
    "r": 0.25,
    "eta": 0.0,
    "jmean_2304": 1.2652183956532255,
    "jmean_9216": 1.2652183099752092,
    "relative_change": 6.771796590143708e-08
   },
   {
    "r": 0.25,
    "eta": 0.5,
    "jmean_2304": 1.2651151197492665,
    "jmean_9216": 1.2651150174786838,
    "relative_change": 8.083895375321504e-08
   },
   {
    "r": 0.25,
    "eta": 1.0,
    "jmean_2304": 1.2650118277949483,
    "jmean_9216": 1.265011741797065,
    "relative_change": 6.798188079137901e-08
   },
   {
    "r": 0.5,
    "eta": 0.0,
    "jmean_2304": 2.379966296356361,
    "jmean_9216": 2.3799660134279517,
    "relative_change": 1.188791662887212e-07
   },
   {
    "r": 0.5,
    "eta": 0.5,
    "jmean_2304": 2.375615354221868,
    "jmean_9216": 2.375615012796919,
    "relative_change": 1.4372063583678596e-07
   },
   {
    "r": 0.5,
    "eta": 1.0,
    "jmean_2304": 2.371257181467525,
    "jmean_9216": 2.371256895349586,
    "relative_change": 1.206608635229145e-07
   },
   {
    "r": 0.8,
    "eta": 0.0,
    "jmean_2304": 3.9290509454657143,
    "jmean_9216": 3.9290507607699334,
    "relative_change": 4.700773381660639e-08
   },
   {
    "r": 0.8,
    "eta": 0.5,
    "jmean_2304": 3.885426980033893,
    "jmean_9216": 3.8854267041016217,
    "relative_change": 7.101723253910563e-08
   },
   {
    "r": 0.8,
    "eta": 1.0,
    "jmean_2304": 3.839483135528466,
    "jmean_9216": 3.839482889558793,
    "relative_change": 6.406322528018649e-08
   },
   {
    "r": 0.99,
    "eta": 0.0,
    "jmean_2304": 5.3839628725739,
    "jmean_9216": 5.383963910806989,
    "relative_change": 1.928380848337241e-07
   },
   {
    "r": 0.99,
    "eta": 0.5,
    "jmean_2304": 5.306231318425351,
    "jmean_9216": 5.306232907237668,
    "relative_change": 2.9942386992054537e-07
   },
   {
    "r": 0.99,
    "eta": 1.0,
    "jmean_2304": 5.175579460919863,
    "jmean_9216": 5.175581199474578,
    "relative_change": 3.3591498849183665e-07
   }
  ]
 }
}


==> anc/SM_code/results/periodic_pulses/periodic_pulses.json <==
{
 "module": "periodic_pulses",
 "name": "periodic_pulses",
 "mode": "full",
 "all_passed": true,
 "n_entries": 40,
 "n_failed": 0,
 "runtime_seconds": 2.5398451999935787,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "run_periodic_pulses.py": "0e938474728e5658f5b1e0aa37609e13aa684bc271f11588bcffd48051ebc3df"
 },
 "entries": [
  {
   "key": "Eqs. (G1)-(G2): 8 pi G rho, the principal null combinations and Y(rho+P1)+X(rho+P2)=0",
   "quantity": "Eqs. (G1)-(G2): 8 pi G rho, the principal null combinations and Y(rho+P1)+X(rho+P2)=0",
   "location": "Sec. V D, Eq. (45); Appendix G, Eqs. (G1)-(G2)",
   "printed": null,
   "computed": 6.887662211849341e-41,
   "rule": "zero",
   "criterion": "|value| <= 1e-30",
   "passed": true,
   "note": ""
  },
  {
   "key": "WEC/NEC violated at every time: max_t min(8 pi G rho, 8 pi G(rho+P_1), 8 pi G(rho+P_2)) < 0",
   "quantity": "WEC/NEC violated at every time: max_t min(8 pi G rho, 8 pi G(rho+P_1), 8 pi G(rho+P_2)) < 0",
   "location": "Sec. V D; Appendix G",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "rho+P_1 and rho+P_2 never share a strict sign (max_t of their product <= 0)",
   "quantity": "rho+P_1 and rho+P_2 never share a strict sign (max_t of their product <= 0)",
   "location": "Sec. V D",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "saturated rays p ~ (+-1, +-1, 0): tr(B_p^2) at all sampled times",
   "quantity": "saturated rays p ~ (+-1, +-1, 0): tr(B_p^2) at all sampled times",
   "location": "Eq. (46)",
   "printed": null,
   "computed": 3.2127564702061086e-33,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 2(b): closed planar density vs orthonormal-frame matrix formula",
   "quantity": "Fig. 2(b): closed planar density vs orthonormal-frame matrix formula",
   "location": "Fig. 2",
   "printed": null,
   "computed": 1.214306433183765e-17,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 2(b): density vanishes at t = 0, pi, 2 pi (shear vanishes)",
   "quantity": "Fig. 2(b): density vanishes at t = 0, pi, 2 pi (shear vanishes)",
   "location": "Fig. 2 caption",
   "printed": null,
   "computed": 9.275350467093033e-34,
   "rule": "zero",
   "criterion": "|value| <= 1e-30",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 2(c): period average on the saturated rays",
   "quantity": "Fig. 2(c): period average on the saturated rays",
   "location": "Fig. 2 caption",
   "printed": null,
   "computed": 1.1872813525384889e-33,
   "rule": "zero",
   "criterion": "|value| <= 1e-30",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 2(c): period average positive more than 2 degrees away from them (min/max)",
   "quantity": "Fig. 2(c): period average positive more than 2 degrees away from them (min/max)",
   "location": "Fig. 2 caption",
   "printed": null,
   "computed": 0.0038421082571303373,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "Fig. 2(c): positive except on the saturated rays",
   "quantity": "Fig. 2(c): positive except on the saturated rays",
   "location": "Fig. 2 caption",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "period average: 4096 vs 8192 trapezoid nodes (relative)",
   "quantity": "period average: 4096 vs 8192 trapezoid nodes (relative)",
   "location": "Fig. 2 (method)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "one period: I + J = 0 (Theta_p periodic), so I_p^ind = -infinity off the saturated rays",
   "quantity": "one period: I + J = 0 (Theta_p periodic), so I_p^ind = -infinity off the saturated rays",
   "location": "Sec. V D",
   "printed": null,
   "computed": 1.3877787807814457e-17,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "(n-1) N_p at t = 0 for X0 = Y0 = 2, eps = 0.6, p = (1,1,0)",
   "quantity": "(n-1) N_p at t = 0 for X0 = Y0 = 2, eps = 0.6, p = (1,1,0)",
   "location": "Appendix G (\"-2 eps^2/(X0^2 - eps^2)\")",
   "printed": null,
   "computed": -0.1978021978021978,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "(n-1) N_p + 2 eps^2/(X0^2 - eps^2)",
   "quantity": "(n-1) N_p + 2 eps^2/(X0^2 - eps^2)",
   "location": "Appendix G",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-30",
   "passed": true,
   "note": ""
  },
  {
   "key": "every transverse direction e: R(l_e, l_e) + eps^2/(X0^2 - eps^2) at t = 0",
   "quantity": "every transverse direction e: R(l_e, l_e) + eps^2/(X0^2 - eps^2) at t = 0",
   "location": "Appendix G; Eq. (48)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-30",
   "passed": true,
   "note": ""
  },
  {
   "key": "8 pi G rho + Lambda = G_00 = -bdot^2/4",
   "quantity": "8 pi G rho + Lambda = G_00 = -bdot^2/4",
   "location": "Appendix G, Eq. (G3)",
   "printed": null,
   "computed": 1.4349296274686127e-42,
   "rule": "zero",
   "criterion": "|value| <= 1e-30",
   "passed": true,
   "note": ""
  },
  {
   "key": "(n-1) N_dz = -(3/2) bdot^2",
   "quantity": "(n-1) N_dz = -(3/2) bdot^2",
   "location": "Appendix G",
   "printed": null,
   "computed": 5.739718509874451e-42,
   "rule": "zero",
   "criterion": "|value| <= 1e-30",
   "passed": true,
   "note": ""
  },
  {
   "key": "[dz] saturated: tr(B^2) along p = dz at all sampled times",
   "quantity": "[dz] saturated: tr(B^2) along p = dz at all sampled times",
   "location": "Appendix G, Eq. (G3)",
   "printed": null,
   "computed": 8.826136977713522e-33,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "second line [dx + b(t*) dz]: saturated at t* only (tr B^2 at t*)",
   "quantity": "second line [dx + b(t*) dz]: saturated at t* only (tr B^2 at t*)",
   "location": "Appendix G",
   "printed": null,
   "computed": 5.400418881184474e-35,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "second line [dx + b(t*) dz]: not saturated at other times",
   "quantity": "second line [dx + b(t*) dz]: not saturated at other times",
   "location": "Appendix G",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "commutator (G4) on 50 random pairs",
   "quantity": "commutator (G4) on 50 random pairs",
   "location": "Appendix G, Eq. (G4)",
   "printed": null,
   "computed": 3.552713678800501e-15,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "det h = 1",
   "quantity": "det h = 1",
   "location": "Appendix G",
   "printed": null,
   "computed": 1.1102230246251565e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-13",
   "passed": true,
   "note": ""
  },
  {
   "key": "compact pulse: I_p^ind + J_p^tot (18 cases)",
   "quantity": "compact pulse: I_p^ind + J_p^tot (18 cases)",
   "location": "Eq. (G6)",
   "printed": null,
   "computed": 1.5265566588595902e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "compact pulse: J = 0 on the rays (+-1, +-1, 0)",
   "quantity": "compact pulse: J = 0 on the rays (+-1, +-1, 0)",
   "location": "Appendix G",
   "printed": null,
   "computed": 4.2625848550831905e-34,
   "rule": "zero",
   "criterion": "|value| <= 1e-15",
   "passed": true,
   "note": ""
  },
  {
   "key": "compact pulse: J > 0 on the other sampled directions",
   "quantity": "compact pulse: J > 0 on the other sampled directions",
   "location": "Appendix G",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "stretching f(t) -> f(t/T): T J^tot constant (max relative spread)",
   "quantity": "stretching f(t) -> f(t/T): T J^tot constant (max relative spread)",
   "location": "Sec. V D; Appendix G",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-10",
   "passed": true,
   "note": ""
  },
  {
   "key": "weak pulse: relative error halves with eps (O(eps^3/T) remainder), ratios",
   "quantity": "weak pulse: relative error halves with eps (O(eps^3/T) remainder), ratios",
   "location": "Eq. (G7)",
   "printed": null,
   "computed": 0.014691188948580347,
   "rule": "zero",
   "criterion": "|value| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "angular factor tr(P S0 P S0) = 2 n3^2 + (n1^2 - n2^2)^2 (200 random unit vectors)",
   "quantity": "angular factor tr(P S0 P S0) = 2 n3^2 + (n1^2 - n2^2)^2 (200 random unit vectors)",
   "location": "Appendix G",
   "printed": null,
   "computed": 6.661338147750939e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "sphere average of the angular factor",
   "quantity": "sphere average of the angular factor",
   "location": "Appendix G (\"14/15\")",
   "printed": "0.933333",
   "computed": 0.9333333333333333,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-07",
   "passed": true,
   "note": ""
  },
  {
   "key": "sphere average - 14/15",
   "quantity": "sphere average - 14/15",
   "location": "Appendix G",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "sky average of J: (1/4)(14/15) = 7/30",
   "quantity": "sky average of J: (1/4)(14/15) = 7/30",
   "location": "Eq. (G7)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "Eq. (37) with sigma^2 = fdot^2/2: (7/15)(1/2) = 7/30",
   "quantity": "Eq. (37) with sigma^2 = fdot^2/2: (7/15)(1/2) = 7/30",
   "location": "Appendix G",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-15",
   "passed": true,
   "note": ""
  },
  {
   "key": "c_P for the three coordinate covectors (n = 3)",
   "quantity": "c_P for the three coordinate covectors (n = 3)",
   "location": "Appendix G, Proposition 9",
   "printed": "1",
   "computed": 0.9999999999999998,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "c_P - 1",
   "quantity": "c_P - 1",
   "location": "Appendix G, Proposition 9",
   "printed": null,
   "computed": -2.220446049250313e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "sum_a ||V_a^T S V_a||^2 = ||S||^2 + sum_i S_ii^2 (100 random S)",
   "quantity": "sum_a ||V_a^T S V_a||^2 = ||S||^2 + sum_i S_ii^2 (100 random S)",
   "location": "Appendix G, Proposition 9",
   "printed": null,
   "computed": 8.881784197001252e-15,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "Eq. (G9), first bound on a sample episode: int ||hdot||^2 dt <= 4 M^(5/2) sum delta / c_P",
   "quantity": "Eq. (G9), first bound on a sample episode: int ||hdot||^2 dt <= 4 M^(5/2) sum delta / c_P",
   "location": "Appendix G, Proposition 9",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": "0.544763 <= 2.230476"
  },
  {
   "key": "Eq. (G9), second bound: sup ||h - 1||^2 <= T M^(5/2) sum delta / c_P",
   "quantity": "Eq. (G9), second bound: sup ||h - 1||^2 <= T M^(5/2) sum delta / c_P",
   "location": "Appendix G, Proposition 9",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": "0.180000 <= 1.115238 (duration 2)"
  },
  {
   "key": "isotropic pulse: J/A^2 bounded (non-increasing for A = 4 ... 32)",
   "quantity": "isotropic pulse: J/A^2 bounded (non-increasing for A = 4 ... 32)",
   "location": "Appendix G",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "isotropic pulse: ||h - 1||^2_max / A^4 -> 3",
   "quantity": "isotropic pulse: ||h - 1||^2_max / A^4 -> 3",
   "location": "Appendix G",
   "printed": null,
   "computed": 0.005856513977050781,
   "rule": "zero",
   "criterion": "|value| <= 0.01",
   "passed": true,
   "note": ""
  },
  {
   "key": "|beta_p| <= sinh(int |Theta_p| dlambda/2) on 5 directions (max of |beta| - bound)",
   "quantity": "|beta_p| <= sinh(int |Theta_p| dlambda/2) on 5 directions (max of |beta| - bound)",
   "location": "Appendix G (Boonserm-Visser bound)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "Klein-Gordon normalization |alpha|^2 - |beta|^2 - 1",
   "quantity": "Klein-Gordon normalization |alpha|^2 - |beta|^2 - 1",
   "location": "Appendix G (Boonserm-Visser bound)",
   "printed": null,
   "computed": 1.4030998585212728e-12,
   "rule": "zero",
   "criterion": "|value| <= 1e-09",
   "passed": true,
   "note": ""
  }
 ],
 "data": {
  "fig2": {
   "X0": 2.0,
   "Y0": 2.5,
   "eps": 0.6,
   "c": 1.0,
   "jbar_max": 0.007536304498089814,
   "phi_of_max": 1.5707963267948966
  },
  "weak_pulse_relative_errors": [
   0.006469246191147082,
   0.0032110361263471,
   0.0015996607041448563
  ],
  "isotropic_pulse_scaling": [
   [
    2.0,
    0.620744426387024,
    1.6875
   ],
   [
    4.0,
    0.5588399442716745,
    2.63671875
   ],
   [
    8.0,
    0.29364444785377797,
    2.906982421875
   ],
   [
    16.0,
    0.12495788637811382,
    2.9766082763671875
   ],
   [
    32.0,
    0.047491657037618984,
    2.994143486022949
   ]
  ],
  "mode_mixing": [
   {
    "n": [
     1.0,
     0.0,
     0.0
    ],
    "beta": 0.14480027299360132,
    "bound": 0.17928429140015906,
    "norm": 1.2645440250480533e-12
   },
   {
    "n": [
     0.0,
     1.0,
     0.0
    ],
    "beta": 0.11857991101167122,
    "bound": 0.1315587028960544,
    "norm": 9.945377854592152e-13
   },
   {
    "n": [
     0.4472135954999579,
     0.8944271909999159,
     0.0
    ],
    "beta": 0.0741457709087923,
    "bound": 0.08285171561084909,
    "norm": 6.576961197879427e-13
   },
   {
    "n": [
     0.5,
     0.5,
     0.7071067811865476
    ],
    "beta": 0.017988922211144114,
    "bound": 0.023024002954349292,
    "norm": 8.385514504993807e-13
   },
   {
    "n": [
     0.86386842558136,
     0.43193421279068,
     0.259160527674408
    ],
    "beta": 0.08029505671201595,
    "bound": 0.09569862215354369,
    "norm": 1.4030998585212728e-12
   }
  ]
 }
}


==> anc/SM_code/results/run_all.log <==
run_all.py (full mode), Python 3.12.13 on Windows-11-10.0.26200-SP0

=== lqc/run_lqc.py
== lqc/isotropic (full): 16 entries, 0 failed, 0.0 s
  [PASS] J_iso/(omega_B H_max): 1.47834832 | paper 1.4783  (Sec. V A, Eq. (41))
  [PASS] J_iso/(omega_B H_max), abstract: 1.47834832 | paper 1.478  (Abstract; Sec. I)
  [PASS] J_iso/(omega_B H_max), discussion: 1.47834832 | paper 1.48  (Sec. VII)
  [PASS] closed form 2Gamma(2/3)Gamma(5/6)/(7 sqrt(pi)) - quadrature: -7.395570986e-32  (Sec. V A, Eq. (41))
  [PASS] (2/9)B(3/2,2/3) - quadrature: -4.930380658e-32  (Sec. V A, Eq. (41))
  [PASS] J_iso/(omega_B/ell) [sqrt(alpha)=3/ell]: 0.7391741598 | paper 0.739  (Sec. V A; Table I caption; Fig. 1 caption)
  [PASS] H_max ell (H_max = sqrt(alpha)/6 = 1/(2 ell)): 0.5 | paper 0.500  (Sec. V A; Table I)
  [PASS] t_b sqrt(alpha) - 1 (Hubble rate peaks at t_b = alpha^(-1/2) = ell/3): 0  (Sec. V A, Eq. (41))
  [PASS] Ricci integral I + J: 4.930380658e-32  (Sec. V A, Eq. (41))
  [PASS] scalar null energy / J: 7 | paper 7  (Sec. V A)
  [PASS] quantum-geometry correction / J: -8 | paper -8  (Sec. V A)
  [PASS] exact ratio scalar/J - 7: -1.57772181e-30  (Sec. V A)
  [PASS] H_max/m_P at rho_c = 0.41 rho_P: 0.9266617463 | paper 0.93  (Sec. V A)
  [PASS] J_iso/(8 pi G) in omega_B m_P^3: 0.05450773646 | paper 0.055  (Sec. V A)
  [PASS] t_b/t_P: 0.1798570701 | paper 0.18  (Sec. III)
  [PASS] rho_c/rho_P for gamma = 0.2375: 0.4093738165 | paper 0.41  (Sec. V A (Ref. AWE))
LQC grid: 30 backgrounds x 2304 directions
  r=0.00 eta=-1.0: Jmin=1.0000 <J>=1.0000 Jmax=1.0000 floor=1.000 (1.0 s)
  r=0.00 eta=-0.5: Jmin=1.0000 <J>=1.0000 Jmax=1.0000 floor=1.000 (1.0 s)
  r=0.00 eta=+0.0: Jmin=1.0000 <J>=1.0000 Jmax=1.0000 floor=1.000 (1.0 s)
  r=0.00 eta=+0.5: Jmin=1.0000 <J>=1.0000 Jmax=1.0000 floor=1.000 (1.0 s)
  r=0.00 eta=+1.0: Jmin=1.0000 <J>=1.0000 Jmax=1.0000 floor=1.000 (1.0 s)
  r=0.05 eta=-1.0: Jmin=1.0256 <J>=1.0318 Jmax=1.0394 floor=0.866 (1.1 s)
  r=0.05 eta=-0.5: Jmin=1.0229 <J>=1.0318 Jmax=1.0417 floor=0.849 (1.2 s)
  r=0.05 eta=+0.0: Jmin=1.0219 <J>=1.0318 Jmax=1.0426 floor=0.843 (1.1 s)
  r=0.05 eta=+0.5: Jmin=1.0229 <J>=1.0318 Jmax=1.0417 floor=0.849 (1.2 s)
  r=0.05 eta=+1.0: Jmin=1.0256 <J>=1.0318 Jmax=1.0394 floor=0.866 (1.1 s)
  r=0.25 eta=-1.0: Jmin=1.6023 <J>=1.7114 Jmax=1.8575 floor=0.560 (1.1 s)
  r=0.25 eta=-0.5: Jmin=1.5536 <J>=1.7115 Jmax=1.9031 floor=0.461 (1.3 s)
  r=0.25 eta=+0.0: Jmin=1.5359 <J>=1.7117 Jmax=1.9202 floor=0.424 (1.1 s)
  r=0.25 eta=+0.5: Jmin=1.5536 <J>=1.7115 Jmax=1.9031 floor=0.461 (1.2 s)
  r=0.25 eta=+1.0: Jmin=1.6023 <J>=1.7114 Jmax=1.8575 floor=0.560 (1.1 s)
  r=0.50 eta=-1.0: Jmin=3.0679 <J>=3.2080 Jmax=3.4447 floor=0.450 (1.2 s)
  r=0.50 eta=-0.5: Jmin=2.9813 <J>=3.2139 Jmax=3.5390 floor=0.299 (1.2 s)
  r=0.50 eta=+0.0: Jmin=2.9524 <J>=3.2198 Jmax=3.5825 floor=0.242 (1.3 s)
  r=0.50 eta=+0.5: Jmin=2.9813 <J>=3.2139 Jmax=3.5390 floor=0.299 (1.2 s)
  r=0.50 eta=+1.0: Jmin=3.0679 <J>=3.2080 Jmax=3.4447 floor=0.450 (1.2 s)
  r=0.80 eta=-1.0: Jmin=4.7665 <J>=5.1943 Jmax=5.9794 floor=0.201 (1.2 s)
  r=0.80 eta=-0.5: Jmin=4.8482 <J>=5.2564 Jmax=5.8683 floor=0.133 (1.2 s)
  r=0.80 eta=+0.0: Jmin=4.9522 <J>=5.3155 Jmax=5.5631 floor=0.112 (1.3 s)
  r=0.80 eta=+0.5: Jmin=4.8482 <J>=5.2564 Jmax=5.8683 floor=0.133 (1.2 s)
  r=0.80 eta=+1.0: Jmin=4.7665 <J>=5.1943 Jmax=5.9794 floor=0.201 (1.3 s)
  r=0.99 eta=-1.0: Jmin=4.3664 <J>=7.0018 Jmax=10.0862 floor=0.176 (1.3 s)
  r=0.99 eta=-0.5: Jmin=4.7567 <J>=7.1786 Jmax=9.3351 floor=0.131 (1.3 s)
  r=0.99 eta=+0.0: Jmin=5.1074 <J>=7.2838 Jmax=8.5988 floor=0.115 (1.3 s)
  r=0.99 eta=+0.5: Jmin=4.7567 <J>=7.1786 Jmax=9.3351 floor=0.131 (1.4 s)
  r=0.99 eta=+1.0: Jmin=4.3664 <J>=7.0018 Jmax=10.0862 floor=0.176 (1.4 s)
== lqc/table1 (full): 218 entries, 0 failed, 78.3 s
  [PASS] T1 rho r=0.05 eta=0: 0.9950201972 | paper 0.995  (Table I (r=0.05, eta=0))
  [PASS] T1 sig r=0.05 eta=0: 0.01762333495 | paper 0.018  (Table I (r=0.05, eta=0))
  [PASS] T1 smid r=0.05 eta=0: -1.220068646e-16 | paper 0  (Table I (r=0.05, eta=0))
  [PASS] T1 hmax r=0.05 eta=0: 0.4993763616 | paper 0.499  (Table I (r=0.05, eta=0))
  [PASS] T1 jmin r=0.05 eta=0: 1.021913007 | paper 1.022  (Table I (r=0.05, eta=0))
  [PASS] T1 jmean r=0.05 eta=0: 1.031756208 | paper 1.032  (Table I (r=0.05, eta=0))
  [PASS] T1 jmax r=0.05 eta=0: 1.042601974 | paper 1.043  (Table I (r=0.05, eta=0))
  [PASS] T1 floor r=0.05 eta=0: 0.8430592353 | paper 0.84  (Table I (r=0.05, eta=0))
  [PASS] T1 rho r=0.05 eta=0.5: 0.995020198 | paper 0.995  (Table I (r=0.05, eta=0.5))
  [PASS] T1 sig r=0.05 eta=0.5: 0.01762331849 | paper 0.018  (Table I (r=0.05, eta=0.5))
  [PASS] T1 smid r=0.05 eta=0.5: 0.05153835784 | paper 0.052  (Table I (r=0.05, eta=0.5))
  [PASS] T1 hmax r=0.05 eta=0.5: 0.4993763616 | paper 0.499  (Table I (r=0.05, eta=0.5))
  [PASS] T1 jmin r=0.05 eta=0.5: 1.022898922 | paper 1.023  (Table I (r=0.05, eta=0.5))
  [PASS] T1 jmean r=0.05 eta=0.5: 1.031756198 | paper 1.032  (Table I (r=0.05, eta=0.5))
  [PASS] T1 jmax r=0.05 eta=0.5: 1.041745657 | paper 1.042  (Table I (r=0.05, eta=0.5))
  [PASS] T1 floor r=0.05 eta=0.5: 0.848886552 | paper 0.85  (Table I (r=0.05, eta=0.5))
  [PASS] T1 rho r=0.05 eta=1: 0.9950201987 | paper 0.995  (Table I (r=0.05, eta=1))
  [PASS] T1 sig r=0.05 eta=1: 0.01762330202 | paper 0.018  (Table I (r=0.05, eta=1))
  [PASS] T1 smid r=0.05 eta=1: 0.09956458901 | paper 0.100  (Table I (r=0.05, eta=1))
  [PASS] T1 hmax r=0.05 eta=1: 0.4993763616 | paper 0.499  (Table I (r=0.05, eta=1))
  [PASS] T1 jmin r=0.05 eta=1: 1.025594327 | paper 1.026  (Table I (r=0.05, eta=1))
  [PASS] T1 jmean r=0.05 eta=1: 1.031756187 | paper 1.032  (Table I (r=0.05, eta=1))
  [PASS] T1 jmax r=0.05 eta=1: 1.039407391 | paper 1.039  (Table I (r=0.05, eta=1))
  [PASS] T1 floor r=0.05 eta=1: 0.8658127963 | paper 0.87  (Table I (r=0.05, eta=1))
  [PASS] T1 rho r=0.25 eta=0: 0.8861256693 | paper 0.886  (Table I (r=0.25, eta=0))
  [PASS] T1 sig r=0.25 eta=0: 0.3620434823 | paper 0.362  (Table I (r=0.25, eta=0))
  [PASS] T1 smid r=0.25 eta=0: -1.117720957e-16 | paper 0  (Table I (r=0.25, eta=0))
  [PASS] T1 hmax r=0.25 eta=0: 0.4851502646 | paper 0.485  (Table I (r=0.25, eta=0))
  [PASS] T1 jmin r=0.25 eta=0: 1.535892282 | paper 1.536  (Table I (r=0.25, eta=0))
  [PASS] T1 jmean r=0.25 eta=0: 1.711664807 | paper 1.712  (Table I (r=0.25, eta=0))
  [PASS] T1 jmax r=0.25 eta=0: 1.920156866 | paper 1.920  (Table I (r=0.25, eta=0))
  [PASS] T1 floor r=0.25 eta=0: 0.4240443367 | paper 0.42  (Table I (r=0.25, eta=0))
  [PASS] T1 rho r=0.25 eta=0.5: 0.8861347509 | paper 0.886  (Table I (r=0.25, eta=0.5))
  [PASS] T1 sig r=0.25 eta=0.5: 0.3618452123 | paper 0.362  (Table I (r=0.25, eta=0.5))
  [PASS] T1 smid r=0.25 eta=0.5: 0.2332899883 | paper 0.233  (Table I (r=0.25, eta=0.5))
  [PASS] T1 hmax r=0.25 eta=0.5: 0.4851505621 | paper 0.485  (Table I (r=0.25, eta=0.5))
  [PASS] T1 jmin r=0.25 eta=0.5: 1.553585347 | paper 1.554  (Table I (r=0.25, eta=0.5))
  [PASS] T1 jmean r=0.25 eta=0.5: 1.711525089 | paper 1.712  (Table I (r=0.25, eta=0.5))
  [PASS] T1 jmax r=0.25 eta=0.5: 1.903062587 | paper 1.903  (Table I (r=0.25, eta=0.5))
  [PASS] T1 floor r=0.25 eta=0.5: 0.4614261563 | paper 0.46  (Table I (r=0.25, eta=0.5))
  [PASS] T1 rho r=0.25 eta=1: 0.886143833 | paper 0.886  (Table I (r=0.25, eta=1))
  [PASS] T1 sig r=0.25 eta=1: 0.3616469307 | paper 0.362  (Table I (r=0.25, eta=1))
  [PASS] T1 smid r=0.25 eta=1: 0.4510281571 | paper 0.451  (Table I (r=0.25, eta=1))
  [PASS] T1 hmax r=0.25 eta=1: 0.4851508595 | paper 0.485  (Table I (r=0.25, eta=1))
  [PASS] T1 jmin r=0.25 eta=1: 1.602298264 | paper 1.602  (Table I (r=0.25, eta=1))
  [PASS] T1 jmean r=0.25 eta=1: 1.71138535 | paper 1.711  (Table I (r=0.25, eta=1))
  [PASS] T1 jmax r=0.25 eta=1: 1.857471984 | paper 1.857  (Table I (r=0.25, eta=1))
  [PASS] T1 floor r=0.25 eta=1: 0.5603054573 | paper 0.56  (Table I (r=0.25, eta=1))
  [PASS] T1 rho r=0.5 eta=0: 0.6308969763 | paper 0.631  (Table I (r=0.5, eta=0))
  [PASS] T1 sig r=0.5 eta=0: 0.8723354793 | paper 0.872  (Table I (r=0.5, eta=0))
  [PASS] T1 smid r=0.5 eta=0: -8.582217802e-17 | paper 0  (Table I (r=0.5, eta=0))
  [PASS] T1 hmax r=0.5 eta=0: 0.4472487819 | paper 0.447  (Table I (r=0.5, eta=0))
  [PASS] T1 jmin r=0.5 eta=0: 2.952416045 | paper 2.952  (Table I (r=0.5, eta=0))
  [PASS] T1 jmean r=0.5 eta=0: 3.219763928 | paper 3.220  (Table I (r=0.5, eta=0))
  [PASS] T1 jmax r=0.5 eta=0: 3.582450801 | paper 3.582  (Table I (r=0.5, eta=0))
  [PASS] T1 floor r=0.5 eta=0: 0.2421614765 | paper 0.24  (Table I (r=0.5, eta=0))
  [PASS] T1 rho r=0.5 eta=0.5: 0.6311963572 | paper 0.631  (Table I (r=0.5, eta=0.5))
  [PASS] T1 sig r=0.5 eta=0.5: 0.8652447101 | paper 0.865  (Table I (r=0.5, eta=0.5))
  [PASS] T1 smid r=0.5 eta=0.5: 0.3554129898 | paper 0.355  (Table I (r=0.5, eta=0.5))
  [PASS] T1 hmax r=0.5 eta=0.5: 0.447258891 | paper 0.447  (Table I (r=0.5, eta=0.5))
  [PASS] T1 jmin r=0.5 eta=0.5: 2.981289416 | paper 2.981  (Table I (r=0.5, eta=0.5))
  [PASS] T1 jmean r=0.5 eta=0.5: 3.213877708 | paper 3.214  (Table I (r=0.5, eta=0.5))
  [PASS] T1 jmax r=0.5 eta=0.5: 3.539025391 | paper 3.539  (Table I (r=0.5, eta=0.5))
  [PASS] T1 floor r=0.5 eta=0.5: 0.2986080516 | paper 0.30  (Table I (r=0.5, eta=0.5))
  [PASS] T1 rho r=0.5 eta=1: 0.6314965711 | paper 0.631  (Table I (r=0.5, eta=1))
  [PASS] T1 sig r=0.5 eta=1: 0.8581367388 | paper 0.858  (Table I (r=0.5, eta=1))
  [PASS] T1 smid r=0.5 eta=1: 0.6947675263 | paper 0.695  (Table I (r=0.5, eta=1))
  [PASS] T1 hmax r=0.5 eta=1: 0.4472690073 | paper 0.447  (Table I (r=0.5, eta=1))
  [PASS] T1 jmin r=0.5 eta=1: 3.067887279 | paper 3.068  (Table I (r=0.5, eta=1))
  [PASS] T1 jmean r=0.5 eta=1: 3.207981705 | paper 3.208  (Table I (r=0.5, eta=1))
  [PASS] T1 jmax r=0.5 eta=1: 3.44468572 | paper 3.445  (Table I (r=0.5, eta=1))
  [PASS] T1 floor r=0.5 eta=1: 0.4498436734 | paper 0.45  (Table I (r=0.5, eta=1))
  [PASS] T1 rho r=0.8 eta=0: 0.2753474525 | paper 0.275  (Table I (r=0.8, eta=0))
  [PASS] T1 sig r=0.8 eta=0: 0.9485468596 | paper 0.949  (Table I (r=0.8, eta=0))
  [PASS] T1 smid r=0.8 eta=0: -4.302323171e-17 | paper 0  (Table I (r=0.8, eta=0))
  [PASS] T1 hmax r=0.8 eta=0: 0.3841861067 | paper 0.384  (Table I (r=0.8, eta=0))
  [PASS] T1 jmin r=0.8 eta=0: 4.952197855 | paper 4.952  (Table I (r=0.8, eta=0))
  [PASS] T1 jmean r=0.8 eta=0: 5.31546036 | paper 5.315  (Table I (r=0.8, eta=0))
  [PASS] T1 jmax r=0.8 eta=0: 5.563112741 | paper 5.563  (Table I (r=0.8, eta=0))
  [PASS] T1 floor r=0.8 eta=0: 0.1115712704 | paper 0.11  (Table I (r=0.8, eta=0))
  [PASS] T1 rho r=0.8 eta=0.5: 0.2773686103 | paper 0.277  (Table I (r=0.8, eta=0.5))
  [PASS] T1 sig r=0.8 eta=0.5: 0.8835988748 | paper 0.884  (Table I (r=0.8, eta=0.5))
  [PASS] T1 smid r=0.8 eta=0.5: 0.3172143917 | paper 0.317  (Table I (r=0.8, eta=0.5))
  [PASS] T1 hmax r=0.8 eta=0.5: 0.3842349196 | paper 0.384  (Table I (r=0.8, eta=0.5))
  [PASS] T1 jmin r=0.8 eta=0.5: 4.848209577 | paper 4.848  (Table I (r=0.8, eta=0.5))
  [PASS] T1 jmean r=0.8 eta=0.5: 5.256443192 | paper 5.256  (Table I (r=0.8, eta=0.5))
  [PASS] T1 jmax r=0.8 eta=0.5: 5.868295319 | paper 5.868  (Table I (r=0.8, eta=0.5))
  [PASS] T1 floor r=0.8 eta=0.5: 0.1326725305 | paper 0.13  (Table I (r=0.8, eta=0.5))
  [PASS] T1 rho r=0.8 eta=1: 0.2794851513 | paper 0.279  (Table I (r=0.8, eta=1))
  [PASS] T1 sig r=0.8 eta=1: 0.8167520193 | paper 0.817  (Table I (r=0.8, eta=1))
  [PASS] T1 smid r=0.8 eta=1: 0.6778075028 | paper 0.678  (Table I (r=0.8, eta=1))
  [PASS] T1 hmax r=0.8 eta=1: 0.3842840854 | paper 0.384  (Table I (r=0.8, eta=1))
  [PASS] T1 jmin r=0.8 eta=1: 4.766478834 | paper 4.766  (Table I (r=0.8, eta=1))
  [PASS] T1 jmean r=0.8 eta=1: 5.19428755 | paper 5.194  (Table I (r=0.8, eta=1))
  [PASS] T1 jmax r=0.8 eta=1: 5.979400713 | paper 5.979  (Table I (r=0.8, eta=1))
  [PASS] T1 floor r=0.8 eta=1: 0.201107825 | paper 0.20  (Table I (r=0.8, eta=1))
  [PASS] T1 rho r=0.99 eta=0: 0.01619293719 | paper 0.016  (Table I (r=0.99, eta=0))
  [PASS] T1 sig r=0.99 eta=0: 0.6210220806 | paper 0.621  (Table I (r=0.99, eta=0))
  [PASS] T1 smid r=0.99 eta=0: -2.939320442e-18 | paper 0  (Table I (r=0.99, eta=0))
  [PASS] T1 hmax r=0.99 eta=0: 0.3360519425 | paper 0.336  (Table I (r=0.99, eta=0))
  [PASS] T1 jmin r=0.99 eta=0: 5.107371074 | paper 5.107  (Table I (r=0.99, eta=0))
  [PASS] T1 jmean r=0.99 eta=0: 7.283754175 | paper 7.284  (Table I (r=0.99, eta=0))
  [PASS] T1 jmax r=0.99 eta=0: 8.598834803 | paper 8.599  (Table I (r=0.99, eta=0))
  [PASS] T1 floor r=0.99 eta=0: 0.115307038 | paper 0.12  (Table I (r=0.99, eta=0))
  [PASS] T1 rho r=0.99 eta=0.5: 0.01715362894 | paper 0.017  (Table I (r=0.99, eta=0.5))
  [PASS] T1 sig r=0.99 eta=0.5: 0.381652091 | paper 0.382  (Table I (r=0.99, eta=0.5))
  [PASS] T1 smid r=0.99 eta=0.5: 0.04218772188 | paper 0.042  (Table I (r=0.99, eta=0.5))
  [PASS] T1 hmax r=0.99 eta=0.5: 0.3360586815 | paper 0.336  (Table I (r=0.99, eta=0.5))
  [PASS] T1 jmin r=0.99 eta=0.5: 4.756729289 | paper 4.757  (Table I (r=0.99, eta=0.5))
  [PASS] T1 jmean r=0.99 eta=0.5: 7.178594176 | paper 7.179  (Table I (r=0.99, eta=0.5))
  [PASS] T1 jmax r=0.99 eta=0.5: 9.335140945 | paper 9.335  (Table I (r=0.99, eta=0.5))
  [PASS] T1 floor r=0.99 eta=0.5: 0.1306942637 | paper 0.13  (Table I (r=0.99, eta=0.5))
  [PASS] T1 rho r=0.99 eta=1: 0.01898252848 | paper 0.019  (Table I (r=0.99, eta=1))
  [PASS] T1 sig r=0.99 eta=1: 0.09585283654 | paper 0.096  (Table I (r=0.99, eta=1))
  [PASS] T1 smid r=0.99 eta=1: 0.2322008195 | paper 0.232  (Table I (r=0.99, eta=1))
  [PASS] T1 hmax r=0.99 eta=1: 0.3360655281 | paper 0.336  (Table I (r=0.99, eta=1))
  [PASS] T1 jmin r=0.99 eta=1: 4.366449549 | paper 4.366  (Table I (r=0.99, eta=1))
  [PASS] T1 jmean r=0.99 eta=1: 7.001840354 | paper 7.002  (Table I (r=0.99, eta=1))
  [PASS] T1 jmax r=0.99 eta=1: 10.0862319 | paper 10.086  (Table I (r=0.99, eta=1))
  [PASS] T1 floor r=0.99 eta=1: 0.1756979928 | paper 0.18  (Table I (r=0.99, eta=1))
  [PASS] T1 rho r=0 eta=-1: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 hmax r=0 eta=-1: 0.5 | paper 0.500  (Table I (r=0, any eta))
  [PASS] T1 jmin r=0 eta=-1: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmean r=0 eta=-1: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmax r=0 eta=-1: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 floor r=0 eta=-1: 1 | paper 1.00  (Table I (r=0, any eta))
  [PASS] T1 sig r=0 eta=-1: 1.333119807e-32 | paper 0  (Table I (r=0))
  [PASS] T1 rho r=0 eta=-0.5: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 hmax r=0 eta=-0.5: 0.5 | paper 0.500  (Table I (r=0, any eta))
  [PASS] T1 jmin r=0 eta=-0.5: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmean r=0 eta=-0.5: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmax r=0 eta=-0.5: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 floor r=0 eta=-0.5: 1 | paper 1.00  (Table I (r=0, any eta))
  [PASS] T1 sig r=0 eta=-0.5: 1.333119807e-32 | paper 0  (Table I (r=0))
  [PASS] T1 rho r=0 eta=0: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 hmax r=0 eta=0: 0.5 | paper 0.500  (Table I (r=0, any eta))
  [PASS] T1 jmin r=0 eta=0: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmean r=0 eta=0: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmax r=0 eta=0: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 floor r=0 eta=0: 1 | paper 1.00  (Table I (r=0, any eta))
  [PASS] T1 sig r=0 eta=0: 1.333119807e-32 | paper 0  (Table I (r=0))
  [PASS] T1 rho r=0 eta=0.5: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 hmax r=0 eta=0.5: 0.5 | paper 0.500  (Table I (r=0, any eta))
  [PASS] T1 jmin r=0 eta=0.5: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmean r=0 eta=0.5: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmax r=0 eta=0.5: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 floor r=0 eta=0.5: 1 | paper 1.00  (Table I (r=0, any eta))
  [PASS] T1 sig r=0 eta=0.5: 1.333119807e-32 | paper 0  (Table I (r=0))
  [PASS] T1 rho r=0 eta=1: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 hmax r=0 eta=1: 0.5 | paper 0.500  (Table I (r=0, any eta))
  [PASS] T1 jmin r=0 eta=1: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmean r=0 eta=1: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 jmax r=0 eta=1: 1 | paper 1.000  (Table I (r=0, any eta))
  [PASS] T1 floor r=0 eta=1: 1 | paper 1.00  (Table I (r=0, any eta))
  [PASS] T1 sig r=0 eta=1: 1.333119807e-32 | paper 0  (Table I (r=0))
  [PASS] eta vs -eta: refined extrema, max relative difference: 5.284930804e-13  (Sec. V A ("shapes of opposite sign are related by time reversal"))
  [PASS] eta vs -eta: Fibonacci means, max relative difference: 3.134968816e-07  (Fig. 1 caption ("eta and -eta give the same values"))
  [PASS] J_p > 0 on every ray of every background (smallest value / J_iso): True  (Sec. V A ("Every ray pays"))
  [PASS] max |I_p+J_p|/J_p over all 69120 rays: 6.553750063e-14 | paper 7e-14  (Sec. V A; Appendix E)
  [PASS] J_min range at r=0.25: low: 1.535892282 | paper 1.5  (Sec. V A)
  [PASS] J_min range at r=0.25: high: 1.602298264 | paper 1.6  (Sec. V A)
  [PASS] J_min range at r=0.5: low: 2.952416045 | paper 3.0  (Sec. V A)
  [PASS] J_min range at r=0.5: high: 3.067887279 | paper 3.1  (Sec. V A)
  [PASS] J_min range at r=0.8: low: 4.766478834 | paper 4.8  (Sec. V A)
  [PASS] J_min range at r=0.8: high: 4.952197855 | paper 5.0  (Sec. V A)
  [PASS] J_min range at r=0.99: low: 4.366449549 | paper 4.4  (Sec. V A)
  [PASS] J_min range at r=0.99: high: 5.107371074 | paper 5.1  (Sec. V A)
  [PASS] J_min/J_iso for r >= 0.8 between four and five (min): 4.366449549 | paper 4  (Abstract; Sec. I; Sec. V A)
  [PASS] J_min/J_iso for r >= 0.8 between four and five (max): 5.107371074 | paper 5  (Abstract; Sec. V A)
  [PASS] <J> range at r=0.99: low: 7.001840354 | paper 7.0  (Sec. V A)
  [PASS] <J> range at r=0.99: high: 7.283754175 | paper 7.3  (Sec. V A)
  [PASS] largest J_max/J_iso at r=0.99: 10.0862319 | paper 10.1  (Sec. V A)
  [PASS] largest J_max/J_iso ("up to ten times"): 10.0862319 | paper 10  (Sec. VII)
  [PASS] sky proxy shortfall at r=0.05, eta=0 [%]: 0.8901485654 | paper 0.9  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.05, eta=0.5 [%]: 0.8901487948 | paper 0.9  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.05, eta=1 [%]: 0.8901487916 | paper 0.9  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.25, eta=0 [%]: 12.29708088 | paper 12  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.25, eta=0.5 [%]: 12.29786472 | paper 12  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.25, eta=1 [%]: 12.29864799 | paper 12  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.5, eta=0 [%]: 21.45008392 | paper 21  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.5, eta=0.5 [%]: 21.45554523 | paper 21  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.5, eta=1 [%]: 21.46147002 | paper 21  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.99, eta=0 [%]: 30.42310724 | paper 30  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.99, eta=0.5 [%]: 30.4171819 | paper 30  (Sec. V A)
  [PASS] sky proxy shortfall at r=0.99, eta=1 [%]: 30.4200687 | paper 30  (Sec. V A)
  [PASS] floor share at r=0.05: low [%]: 84.30592353 | paper 84  (Sec. V A)
  [PASS] floor share at r=0.05: high [%]: 86.58127963 | paper 87  (Sec. V A)
  [PASS] J_min/floor at r >= 0.8: low ("factor of five"): 4.97245694 | paper 5  (Sec. V A)
  [PASS] J_min/floor at r >= 0.8: high ("to nine"): 8.962880823 | paper 9  (Sec. V A)
  [PASS] J_min rises with |s_mid| at r=0.25, 0.5: True  (Sec. V A)
  [PASS] J_min falls with |s_mid| at r=0.8, 0.99: True  (Sec. V A)
  [PASS] sigma_B^2 not monotone in r (eta = 0): True  (Sec. V A)
  [PASS] Hamiltonian constraint, max |S - S_B/V^2|: 1.776356839e-15 | paper 2e-15  (Appendix E)
  [PASS] independent cosmic-time integration, max |Delta ln a_i|: 9.936773626e-12 | paper 1e-11  (Appendix E)
  [PASS] time-quadrature refinement (order 12 -> 18), max |Delta J|: 4.97379915e-14  (Appendix E (method))
  [PASS] cutoff refinement (u = 20 vs 24), max |Delta J|: 1.421085472e-14  (Appendix E (method))
  [PASS] largest Kasner-tail share of J on the check rays: 1.766760044e-07  (Appendix E (method))
  [PASS] reduced-solution consistency, max |sum ln a_i - ln V|: 1.007405964e-13  (Appendix E (method))
  [PASS] sum k_i^pm - 1: 2.220446049e-16  (Appendix E, Eq. (E5))
  [PASS] sum (k_i^pm)^2 - (1+2r^2)/3: 2.220446049e-16  (Appendix E, Eq. (E5))
  [PASS] min_i k_i^pm - (1-2r)/3 >= 0: True  (Appendix E)
  [PASS] far field: ell^2 G_00 > 0 at V = cosh 6, cosh 8, cosh 10: True  (Appendix E)
  [PASS] far field: (ell^2 G_00 - S_B/V^2) V^4 constant (O(V^-4) remainder), relative spread: 2.777433917e-05  (Appendix E ("ell^2 G_00 = S_B/V^2 + O(V^-4)"))
  [PASS] eta = 0 bounce spectrum (-s, 0, s), ell s = sin d (1 + cos d): 4.440892099e-16  (Appendix E)
  [PASS] eta = 0: instantaneous F at the bounce on the lines [1,0,+-1] (saturated instant): 8.881784197e-16  (Sec. V A; Appendix E)
  [PASS] integrated floor (38) strictly below J_min for r > 0: True  (Sec. V A)
  [PASS] sum e_i = 0 and sum e_i^2 = 2: 1.110223025e-16  (Appendix E, Eq. (E3))
  [PASS] E F > 0 for V > 1 on every background: True  (Appendix E, Eq. (E4))
  [PASS] r = d/(S_B + d^2)^(1/2) reproduces the requested amplitude: 3.955169525e-16  (Appendix E)
  [PASS] Fig. 1(b): J_min/J_iso: 2.981289416 | paper 2.98  (Fig. 1 caption)
  [PASS] Fig. 1(b): J_max/J_iso: 3.539025391 | paper 3.54  (Fig. 1 caption)
  [PASS] Fig. 1(b): minimizing ray in the plane of the extreme axes (|p_mid|): 0  (Fig. 1 caption)
  [PASS] Fig. 1(b): maximizing ray on the middle axis (1-|p_mid|): 1.110223025e-16  (Fig. 1 caption)
  [PASS] sky refinement 2304 -> 9216 directions, max relative change of <J>: 3.359149885e-07 | paper 4e-7  (Appendix E)
  [PASS] sky map minimum / refined J_min - 1: 2.373577696e-05  (Fig. 1(b) (2-degree grid))
  [PASS] sky map maximum / refined J_max - 1: 2.220446049e-16  (Fig. 1(b) (2-degree grid))
  [PASS] sky map seam and pole consistency: 0  (Fig. 1(b))
  [PASS] contour spacing of Fig. 1(b) (range < 1 -> steps of 0.1): True  (Fig. 1 caption ("contours in steps of 0.1"))
  eta=0 r=0: H_max=0.500000 Jmin/(wH)=1.4783 Jmax/(wH)=1.4783 pmin=(1.0000,0.0000,0.0000)
  eta=0 r=0.001: H_max=0.500000 Jmin/(wH)=1.4784 Jmax/(wH)=1.4784 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.003: H_max=0.499998 Jmin/(wH)=1.4785 Jmax/(wH)=1.4786 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.01: H_max=0.499975 Jmin/(wH)=1.4797 Jmax/(wH)=1.4810 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.03: H_max=0.499775 Jmin/(wH)=1.4907 Jmax/(wH)=1.5018 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.05: H_max=0.499376 Jmin/(wH)=1.5126 Jmax/(wH)=1.5433 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.1: H_max=0.497522 Jmin/(wH)=1.6157 Jmax/(wH)=1.7340 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.2: H_max=0.490328 Jmin/(wH)=2.0299 Jmax/(wH)=2.4429 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.4: H_max=0.464448 Jmin/(wH)=3.6675 Jmax/(wH)=4.6636 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.6: H_max=0.427974 Jmin/(wH)=6.3840 Jmax/(wH)=7.1739 pmin=(0.7071,0.0000,0.7071)
  eta=0 r=0.683607758742: H_max=0.410489 Jmin/(wH)=7.8858 Jmax/(wH)=8.2909 pmin=(0.5662,0.5991,0.5662)
  eta=0 r=0.7: H_max=0.406923 Jmin/(wH)=8.1616 Jmax/(wH)=8.5851 pmin=(0.4865,0.7257,0.4865)
  eta=0 r=0.75: H_max=0.395767 Jmin/(wH)=8.9062 Jmax/(wH)=9.5427 pmin=(0.2749,0.9214,0.2749)
  eta=0 r=0.8: H_max=0.384186 Jmin/(wH)=9.5280 Jmax/(wH)=10.7034 pmin=(0.1079,0.9883,0.1079)
  eta=0 r=0.85: H_max=0.372166 Jmin/(wH)=10.0704 Jmax/(wH)=12.2395 pmin=(0.0028,1.0000,0.0028)
  eta=0 r=0.9: H_max=0.359690 Jmin/(wH)=10.5639 Jmax/(wH)=14.0975 pmin=(0.0000,1.0000,0.0000)
  eta=0 r=0.97: H_max=0.341435 Jmin/(wH)=11.1243 Jmax/(wH)=17.5919 pmin=(0.0000,1.0000,0.0000)
  eta=0 r=0.99: H_max=0.336052 Jmin/(wH)=11.2341 Jmax/(wH)=18.9139 pmin=(0.0000,1.0000,0.0000)
  eta=0 r=0.999: H_max=0.333606 Jmin/(wH)=11.2718 Jmax/(wH)=19.5836 pmin=(0.0000,1.0000,0.0000)
  eta=0 r=0.9999: H_max=0.333361 Jmin/(wH)=11.2751 Jmax/(wH)=19.6537 pmin=(0.0000,1.0000,0.0000)
  eta=0 r=0.999999: H_max=0.333334 Jmin/(wH)=11.2755 Jmax/(wH)=19.6614 pmin=(0.0000,1.0000,0.0000)
  eta=0 r=0.9999999999: H_max=0.333333 Jmin/(wH)=11.2755 Jmax/(wH)=19.6615 pmin=(0.0000,1.0000,0.0000)
  eta=0 r=0.999999999999: H_max=0.333333 Jmin/(wH)=11.2755 Jmax/(wH)=19.6615 pmin=(0.0000,1.0000,0.0000)
  eta=0 r=1: H_max=0.333333 Jmin/(wH)=11.2755 Jmax/(wH)=19.6615 pmin=(0.0000,1.0000,0.0000)
== lqc/eta0_scan (full): 13 entries, 0 failed, 24.8 s
  [PASS] vacuum endpoint r = 1: ell H_max: 0.3333333333 | paper 0.333333  (Appendix E; Sec. V A)
  [PASS] vacuum endpoint: J_min/(omega_B H_max): 11.27547958 | paper 11.275  (Appendix E; Sec. V A)
  [PASS] vacuum endpoint: J_max/(omega_B H_max): 19.66147674 | paper 19.661  (Appendix E; Sec. V A)
  [PASS] vacuum endpoint: J_min/J_iso: 5.084719406 | paper 5.08  (Appendix E; Sec. V A)
  [PASS] vacuum endpoint: J_max/J_iso: 8.866415978 | paper 8.87  (Appendix E; Sec. V A)
  [PASS] continuity at the endpoint: |J_min(1-1e-12) - J_min(1)|: 1.870947841e-12  (Appendix E; Sec. V A)
  [PASS] r <= 0.6: minimizing ray on the floor lines [1,0,+-1] (max deviation): 6.825505805e-07  (Sec. V A)
  [PASS] 0.68 <= r <= 0.85: minimizing ray off the plane and off the middle axis: True  (Sec. V A ("moves away"))
  [PASS] r >= 0.9: minimizing ray on the middle axis (max |1 - p_mid|): 0  (Sec. V A)
  [PASS] H_max decreases from 1/(2 ell) to 1/(3 ell) along the scan: True  (Sec. V A)
  [PASS] sigma_B^2 rises and then falls toward r = 1 (eta = 0): True  (Sec. V A)
  [PASS] max |I_p+J_p|/J_p in the eta = 0 scan: 2.341045954e-14  (Appendix E)
  [PASS] eta = 0 scan: max sigma_B^2 ell^2 = 27/8 (sigma_max^2 of Table I): -4.440892099e-16  (Table I caption; Appendix E)
--- lqc/run_lqc.py: exit 0, 103.7 s

=== snec/run_snec.py
== snec/snec (full): 25 entries, 0 failed, 25.8 s
  [PASS] max |R_kk| in omega_B^2/t_b^2 (attained at the bounce): 0  (Appendix E)
  [PASS] affine curvature radius / lambda_b = sqrt(3/2): 2.220446049e-16  (Appendix E)
  [PASS] C_chi (gaussian) closed form vs quadrature: 0  (Appendix E)
  [PASS] tau_c/lambda_b (gaussian): 1.527059239 | paper 1.527  (Appendix E)
  [PASS] single crossing from holding to failing (gaussian, tau in [0.01, 100] lambda_b): True  (Appendix E)
  [PASS] identity (29) at tau_c (gaussian): I - (2C/tau - D): 0  (Appendix E; Eq. (29))
  [PASS] tau_c / affine curvature radius (gaussian): 1.246838648  (Sec. III (remark on the SNEC))
  [PASS] C_chi (bump) closed form vs quadrature: 0  (Appendix E)
  [PASS] tau_c/lambda_b (bump): 6.106634355 | paper 6.107  (Appendix E)
  [PASS] single crossing from holding to failing (bump, tau in [0.01, 100] lambda_b): True  (Appendix E)
  [PASS] identity (29) at tau_c (bump): I - (2C/tau - D): 0  (Appendix E; Eq. (29))
  [PASS] tau_c / affine curvature radius (bump): 4.986046072  (Sec. III (remark on the SNEC))
  [PASS] C_chi (lorentzian) closed form vs quadrature: 0  (Appendix E)
  [PASS] tau_c/lambda_b (lorentzian): 0.7550362772 | paper 0.755  (Appendix E)
  [PASS] single crossing from holding to failing (lorentzian, tau in [0.01, 100] lambda_b): True  (Appendix E)
  [PASS] identity (29) at tau_c (lorentzian): I - (2C/tau - D): 1.972152263e-31  (Appendix E; Eq. (29))
  [PASS] tau_c / affine curvature radius (lorentzian): 0.6164845388  (Sec. III (remark on the SNEC))
  [PASS] tau_c (Gaussian), two digits: 1.527059239 | paper 1.53  (Sec. III (remark on the SNEC))
  [PASS] tau_c (Gaussian) / affine curvature radius: 1.246838648 | paper 1.25  (Sec. III (remark on the SNEC))
  [PASS] other windows: smallest tau_c: 0.7550362772 | paper 0.76  (Sec. III (remark on the SNEC))
  [PASS] other windows: largest tau_c: 6.106634355 | paper 6.1  (Sec. III (remark on the SNEC))
  [PASS] crossing in curvature radii: smallest: 0.6164845388 | paper 0.6  (Sec. III (version with merged edits, phase6/build_test))
  [PASS] crossing in curvature radii: largest: 4.986046072 | paper 5  (Sec. III (version with merged edits, phase6/build_test))
  [PASS] isotropic LQC bounce is the member q = 1/3 of a ~ (1+t^2/t_b^2)^(q/2): 0.3333333333 | paper 0.333333  (Sec. III (remark on the SNEC))
  [PASS] t_b/t_P for rho_c = 0.41 rho_P: 0.1798570701 | paper 0.18  (Sec. III (remark on the SNEC))
--- snec/run_snec.py: exit 0, 26.2 s

=== casimir/run_casimir.py
== casimir/table2 (full): 29 entries, 0 failed, 4.9 s
  [PASS] square torus (P): 4 zeta(2) beta(2) [x -1/2] vs Chowla-Selberg: 7.888609052e-31  (Table II; Appendix F)
  [PASS] square torus (P): closed form vs direct disk sum R = 1500 (relative): 4.755848149e-13  (Table II; Appendix F)
  [PASS] cubic torus (P): resummed vs theta-function integral: 3.470987983e-29  (Table II; Appendix F)
  [PASS] cubic torus (P): resummed vs direct ball sum R = 60 (relative): 3.214077277e-06  (Table II; Appendix F)
  [PASS] square torus (AP): 4 zeta(2) beta(2) [x -1/2] vs Chowla-Selberg: 3.944304526e-31  (Table II; Appendix F)
  [PASS] square torus (AP): closed form vs direct disk sum R = 1500 (relative): 1.640406645e-12  (Table II; Appendix F)
  [PASS] cubic torus (AP): resummed vs theta-function integral: 2.408124131e-25  (Table II; Appendix F)
  [PASS] cubic torus (AP): resummed vs direct ball sum R = 60 (relative): 8.668158751e-06  (Table II; Appendix F)
  [PASS] Table II R2 x S1: real scalar (P): -0.1096622711 | paper -0.1097  (Table II; Appendix F)
  [PASS] Table II R2 x S1: Weyl (AP): -0.1919089745 | paper -0.1919  (Table II; Appendix F)
  [PASS] Table II R2 x S1: Maxwell (P): -0.2193245422 | paper -0.2193  (Table II; Appendix F)
  [PASS] Table II R x T2 square: real scalar (P): -0.3053218647 | paper -0.3053  (Table II; Appendix F)
  [PASS] Table II R x T2 square: Weyl (AP): -0.3053218647 | paper -0.3053  (Table II; Appendix F)
  [PASS] Table II R x T2 square: Maxwell (P): -0.6106437295 | paper -0.6106  (Table II; Appendix F)
  [PASS] Table II T3 cubic: real scalar (P): -0.8375369107 | paper -0.8375  (Table II; Appendix F)
  [PASS] Table II T3 cubic: Weyl (AP): -0.3914203295 | paper -0.3914  (Table II; Appendix F)
  [PASS] Table II T3 cubic: Maxwell (P): -1.675073821 | paper -1.6751  (Table II; Appendix F)
  [PASS] single circle: rho a^4 + pi^2/90: 0  (Appendix F)
  [PASS] single circle: T^mu_nu/rho - diag(-1,-1,-1,3): 3.944304526e-31  (Appendix F)
  [PASS] square torus: T^mu_nu/|rho| - diag(1,1,-1,-1): 0  (Appendix F)
  [PASS] square torus: rho a^4 + Catalan/3 (real scalar P and Weyl AP): 0  (Appendix F)
  [PASS] square torus: |rho| a_T^4 (Sec. V C, "-0.305/a_T^4"): 0.3053218647 | paper 0.305  (Sec. V C)
  [PASS] cubic torus: P_i - rho/3: -4.930380658e-32  (Appendix F)
  [PASS] cubic torus: c_3 per periodic real scalar: 0.8375369107 | paper 0.8375  (Sec. V B; Appendix F)
  [PASS] cubic torus: c_3 per antiperiodic Weyl fermion: 0.3914203295 | paper 0.3914  (Sec. V B; Appendix F)
  [PASS] rectangular torus: traceless stress (max |T^mu_mu| a^4): 4.437342592e-31  (Appendix F)
  [PASS] rectangular torus: rho + P_long < 0 for aspect ratios 1 to 30 (P bosons, AP fermions): True  (Appendix F)
  [PASS] rectangular torus: |rho + P_long| decreases monotonically with the aspect ratio: True  (Appendix F ("tends to zero only as the aspect ratio tends to infinity"))
  [PASS] rectangular torus: |rho + P_long| at aspect 30 relative to aspect 1: 3.481085957e-05  (Appendix F)
== casimir/turning_point (full): 26 entries, 0 failed, 0.1 s
  [PASS] Einstein equations G^mu_nu = 8 pi G T^mu_nu and H = H_inf tanh 2H_inf t (max residual): 1.972152263e-30  (Sec. V B, Eq. (42))
  [PASS] G_00 = 0 at the turn t = 0: 0  (Sec. V B)
  [PASS] J_p/(omega_b H_inf), Eq. (43): 3.496076739 | paper 3.4961  (Sec. V B, Eq. (43))
  [PASS] J_p/(omega_b H_inf), Sec. I: 3.496076739 | paper 3.496  (Sec. I)
  [PASS] J_p/(omega_b H_inf), Sec. VII: 3.496076739 | paper 3.50  (Sec. VII)
  [PASS] closed form - quadrature: -3.944304526e-31  (Sec. V B)
  [PASS] I_p + J_p (Ricci integral): 0  (Sec. V B ("J_p = -I_p"))
  [PASS] 8 pi G int omega (rho_C + p_C) dt + J_p (Eq. (28)): 0  (Sec. V B)
  [PASS] c_x = sqrt(pi) Gamma(1/4)/(2 Gamma(3/4)): 2.622057554 | paper 2.622  (Sec. V B)
  [PASS] N_cross H_inf a_b - c_x (quadrature of int dt/a): 0  (Sec. V B)
  [PASS] threshold: no generator achronal below H_inf a_b = 2 c_x/sqrt(3): 3.02769127 | paper 3.03  (Sec. V B)
  [PASS] threshold: every generator achronal from H_inf a_b = 2 c_x: 5.244115109 | paper 5.24  (Sec. V B)
  [PASS] min_L |L|^2/(2|n.L|) - 1/(2 max|n_i|) over 4005 directions (|L_i| <= 4): 0  (Appendix D (conformally flat tori))
  [PASS] largest achronality threshold over directions = sqrt(3)/2: -1.110223025e-16  (Appendix D)
  [PASS] H_inf a_b from a_b^4 = c_3/(3 Mbar^2 H_inf^2) vs closed form: 0  (Sec. V B)
  [PASS] c_3 of Ref. [Zhang2026Casimir] (17.9 x Z_3/pi^2): 29.9838214 | paper 30  (Sec. V B)
  [PASS] H_inf a_b for c_3 = 29.98, H_inf = 6.116e-6 Mbar: 0.004397189379 | paper 0.0044  (Sec. V B)
  [PASS] N_cross = c_x/(H_inf a_b): 596.3030764 | paper 600  (Sec. V B)
  [PASS] H_inf/Mbar needed for an achronal generator: 2.899614837 | paper 2.9  (Sec. V B)
  [PASS] H_inf a_b with c_3 = 30 exactly: 0.004397782415 | paper 0.0044  (Sec. V B)
  [PASS] N_cross with c_3 = 30 exactly: 596.2226656 | paper 600  (Sec. V B)
  [PASS] H_inf/Mbar needed with c_3 = 30 exactly: 2.89883287 | paper 2.9  (Sec. V B)
  [PASS] a = 10(1+t^2): N_cross - pi/10: 4.930380658e-32  (Appendix D)
  [PASS] a = 10(1+t^2): N_cross < 1/2 (every generator achronal): True  (Appendix D)
  [PASS] a = 10(1+t^2): J_p/|p| - pi/10: 4.930380658e-32  (Appendix D)
  [PASS] a = 10(1+t^2): I_p + J_p: 0  (Appendix D)
--- casimir/run_casimir.py: exit 0, 5.4 s

=== topology/run_topology.py
  part_a done
  part_b done
  part_c done
  part_d done
  part_e done
  part_f done
== topology/topology (full): 36 entries, 0 failed, 16.1 s
  [PASS] G^t_t = G^z_z = 0, G^x_x = G^y_y = -mu^2 (max residual): 1.147943702e-41  (Sec. V C, Eq. (44))
  [PASS] G_00 = 0: 0  (Sec. V C, Eq. (44))
  [PASS] winding rays: R_kk + mu^2 P_perp^2 = 0, so I_p^ind = -infinity: 1.147943702e-41  (Sec. V C, Eq. (44))
  [PASS] source matching: rho_Lambda = |rho_C| and mu^2 = 16 pi G |rho_C|: 0  (Sec. V C, Eq. (44))
  [PASS] [dz] is saturated (tr B^2 = 0 along p = dz): 0  (Sec. V C, Eq. (44))
  [PASS] every other sampled covector has tr B^2 > 0 at t != 0: True  (Sec. V C, Eq. (44))
  [PASS] null completeness: omega_p <= (p_z^2 + p_perp^2/a_T^2)^(1/2) is bounded: True  (Sec. V C, Eq. (44))
  [PASS] mu^2 a_T^2 per field (in l_P^2/a_T^2): 16 pi x 0.3053: 15.34715084  (Sec. V C)
  [PASS] breathing mode: max |(l/a_T - 1)/(eps sinh mu t) - 1| for eps = 1e-7, t <= 4/mu: 1.739106235e-06  (Sec. V C ("the torus size grows as sinh mu t"))
  [PASS] breathing mode: the deviation is O(eps): (dev(1e-6)/dev(1e-7))/10 - 1: -9.880865226e-05  (Sec. V C ("the torus size grows as sinh mu t"))
  [PASS] breathing mode: constraint preserved: 2.669644562e-16  (Sec. V C ("the torus size grows as sinh mu t"))
  [PASS] periodic bosons: C2_rect + C2_rhomb - Z0 (termwise identity): 1.836709923e-40  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] periodic bosons: C2_rect, Chowla-Selberg vs direct sum (relative): 4.228617456e-12  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] periodic bosons: rhombic k < -1/4 (decaying oscillation, Re lambda = -mu/2): True  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] periodic bosons: ODE fit of the late-time rate vs (-1 + sqrt(1+4k))/2: 8.726352974e-14  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] antiperiodic fermions: C2_rect + C2_rhomb - Z0 (termwise identity): -2.295887404e-40  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] antiperiodic fermions: C2_rect, Chowla-Selberg vs direct sum (relative): 8.287814879e-13  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] antiperiodic fermions: rhombic k < -1/4 (decaying oscillation, Re lambda = -mu/2): True  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] antiperiodic fermions: ODE fit of the late-time rate vs (-1 + sqrt(1+4k))/2: 1.452171716e-13  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] rectangular growth rate, periodic bosons (units of mu): 1.178867611 | paper 1.18  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] rectangular growth rate, antiperiodic fermions (units of mu): 1.9404486 | paper 1.94  (Appendix D ("rectangular deformations of the square grow ... rhombic ones decay"))
  [PASS] frame Einstein tensor of the tilted family: 8 pi G (rho, P_q, P_tilt, P_other) = (-v0^2, v0^2, -alpha^2 - 3 v0^2, -alpha^2 - v0^2): 3.443831106e-41  (Appendix D (tilted family))
  [PASS] periodic bosons: v0^2 = 4 pi G (P_long - P_short) >= 0 below the threshold (tilt along the short side): True  (Appendix D (tilted family))
  [PASS] antiperiodic fermions: v0^2 = 4 pi G (P_long - P_short) >= 0 below the threshold (tilt along the short side): True  (Appendix D (tilted family))
  [PASS] largest aspect ratio with alpha^2 > 0, periodic bosons: 1.306438612 | paper 1.306  (Appendix D (tilted family))
  [PASS] largest aspect ratio with alpha^2 > 0, antiperiodic fermions: 1.128658353 | paper 1.129  (Appendix D (tilted family))
  [PASS] square torus limit: alpha^2 = mu^2 = 16 pi G |rho_C|: -1.951504293e-40  (Appendix D (tilted family))
  [PASS] tilted family: sup |b/a| <= 2 v0/alpha + |b0|/a0 (omega_p bounded, null complete): True  (Appendix D (tilted family))
  [PASS] below min h(L,L)/(2|p(L)|): smallest margin xi(X+L) - int omega_xi dt of xi = p + h(L,.)/s: 0.01011493743  (Appendix D (chronology on the cover))
  [PASS] below the threshold the covector xi = p + h(L,.)/s violates Eq. (D2) (not chronologically related): True  (Appendix D (chronology on the cover))
  [PASS] above the threshold: tangent norm 2p(L)/s + h(L,L)/s^2 < 0 (timelike shortcut, Lemma 5): True  (Appendix D (chronology on the cover))
  [PASS] conformal range int dt/cosh(mu t) - pi/mu: 4.440892099e-16  (Appendix D ("achronal iff P >= 2 pi/mu"))
  [PASS] z periodic: shortcut condition (D1) holds exactly for P < 2 pi/mu: True  (Appendix D)
  [PASS] Weyl^2 - (4/3) mu^4: 5.73971851e-41  (Appendix F (trace anomaly on Eq. (44)))
  [PASS] Euler density: 4.591774808e-41  (Appendix F (trace anomaly on Eq. (44)))
  [PASS] <T^mu_mu> (c = 1/120, a = 1/360, R constant) - mu^4/(1440 pi^2): 2.101947696e-45  (Appendix F (trace anomaly on Eq. (44)))
--- topology/run_topology.py: exit 0, 16.7 s

=== periodic_pulses/run_periodic_pulses.py
  part_a done
  part_b done
  part_c done
  part_d done
  part_e done
== periodic_pulses/periodic_pulses (full): 40 entries, 0 failed, 2.5 s
  [PASS] Eqs. (G1)-(G2): 8 pi G rho, the principal null combinations and Y(rho+P1)+X(rho+P2)=0: 6.887662212e-41  (Sec. V D, Eq. (45); Appendix G, Eqs. (G1)-(G2))
  [PASS] WEC/NEC violated at every time: max_t min(8 pi G rho, 8 pi G(rho+P_1), 8 pi G(rho+P_2)) < 0: True  (Sec. V D; Appendix G)
  [PASS] rho+P_1 and rho+P_2 never share a strict sign (max_t of their product <= 0): True  (Sec. V D)
  [PASS] saturated rays p ~ (+-1, +-1, 0): tr(B_p^2) at all sampled times: 3.21275647e-33  (Eq. (46))
  [PASS] Fig. 2(b): closed planar density vs orthonormal-frame matrix formula: 1.214306433e-17  (Fig. 2)
  [PASS] Fig. 2(b): density vanishes at t = 0, pi, 2 pi (shear vanishes): 9.275350467e-34  (Fig. 2 caption)
  [PASS] Fig. 2(c): period average on the saturated rays: 1.187281353e-33  (Fig. 2 caption)
  [PASS] Fig. 2(c): period average positive more than 2 degrees away from them (min/max): 0.003842108257  (Fig. 2 caption)
  [PASS] Fig. 2(c): positive except on the saturated rays: True  (Fig. 2 caption)
  [PASS] period average: 4096 vs 8192 trapezoid nodes (relative): 0  (Fig. 2 (method))
  [PASS] one period: I + J = 0 (Theta_p periodic), so I_p^ind = -infinity off the saturated rays: 1.387778781e-17  (Sec. V D)
  [PASS] (n-1) N_p at t = 0 for X0 = Y0 = 2, eps = 0.6, p = (1,1,0): -0.1978021978  (Appendix G ("-2 eps^2/(X0^2 - eps^2)"))
  [PASS] (n-1) N_p + 2 eps^2/(X0^2 - eps^2): 0  (Appendix G)
  [PASS] every transverse direction e: R(l_e, l_e) + eps^2/(X0^2 - eps^2) at t = 0: 0  (Appendix G; Eq. (48))
  [PASS] 8 pi G rho + Lambda = G_00 = -bdot^2/4: 1.434929627e-42  (Appendix G, Eq. (G3))
  [PASS] (n-1) N_dz = -(3/2) bdot^2: 5.73971851e-42  (Appendix G)
  [PASS] [dz] saturated: tr(B^2) along p = dz at all sampled times: 8.826136978e-33  (Appendix G, Eq. (G3))
  [PASS] second line [dx + b(t*) dz]: saturated at t* only (tr B^2 at t*): 5.400418881e-35  (Appendix G)
  [PASS] second line [dx + b(t*) dz]: not saturated at other times: True  (Appendix G)
  [PASS] commutator (G4) on 50 random pairs: 3.552713679e-15  (Appendix G, Eq. (G4))
  [PASS] det h = 1: 1.110223025e-16  (Appendix G)
  [PASS] compact pulse: I_p^ind + J_p^tot (18 cases): 1.526556659e-16  (Eq. (G6))
  [PASS] compact pulse: J = 0 on the rays (+-1, +-1, 0): 4.262584855e-34  (Appendix G)
  [PASS] compact pulse: J > 0 on the other sampled directions: True  (Appendix G)
  [PASS] stretching f(t) -> f(t/T): T J^tot constant (max relative spread): 0  (Sec. V D; Appendix G)
  [PASS] weak pulse: relative error halves with eps (O(eps^3/T) remainder), ratios: 0.01469118895  (Eq. (G7))
  [PASS] angular factor tr(P S0 P S0) = 2 n3^2 + (n1^2 - n2^2)^2 (200 random unit vectors): 6.661338148e-16  (Appendix G)
  [PASS] sphere average of the angular factor: 0.9333333333 | paper 0.933333  (Appendix G ("14/15"))
  [PASS] sphere average - 14/15: 0  (Appendix G)
  [PASS] sky average of J: (1/4)(14/15) = 7/30: 0  (Eq. (G7))
  [PASS] Eq. (37) with sigma^2 = fdot^2/2: (7/15)(1/2) = 7/30: 0  (Appendix G)
  [PASS] c_P for the three coordinate covectors (n = 3): 1 | paper 1  (Appendix G, Proposition 9)
  [PASS] c_P - 1: -2.220446049e-16  (Appendix G, Proposition 9)
  [PASS] sum_a ||V_a^T S V_a||^2 = ||S||^2 + sum_i S_ii^2 (100 random S): 8.881784197e-15  (Appendix G, Proposition 9)
  [PASS] Eq. (G9), first bound on a sample episode: int ||hdot||^2 dt <= 4 M^(5/2) sum delta / c_P: True  (Appendix G, Proposition 9)
  [PASS] Eq. (G9), second bound: sup ||h - 1||^2 <= T M^(5/2) sum delta / c_P: True  (Appendix G, Proposition 9)
  [PASS] isotropic pulse: J/A^2 bounded (non-increasing for A = 4 ... 32): True  (Appendix G)
  [PASS] isotropic pulse: ||h - 1||^2_max / A^4 -> 3: 0.005856513977  (Appendix G)
  [PASS] |beta_p| <= sinh(int |Theta_p| dlambda/2) on 5 directions (max of |beta| - bound): True  (Appendix G (Boonserm-Visser bound))
  [PASS] Klein-Gordon normalization |alpha|^2 - |beta|^2 - 1: 1.403099859e-12  (Appendix G (Boonserm-Visser bound))
--- periodic_pulses/run_periodic_pulses.py: exit 0, 3.6 s

=== figures/fig_lqc.py
{
 "map_min": 2.981360178802978,
 "map_max": 3.539025390894347,
 "refined_min": 2.981289415582357,
 "refined_max": 3.5390253908943468,
 "minimizing_points": [
  [
   -0.7129367582689954,
   0.0,
   -0.7012283356431741
  ],
  [
   -0.7129367582689954,
   0.0,
   0.7012283356431741
  ],
  [
   0.7129367582689954,
   0.0,
   -0.7012283356431741
  ],
  [
   0.7129367582689954,
   0.0,
   0.7012283356431741
  ]
 ],
 "contour_levels": [
  3.0,
  3.1,
  3.2,
  3.3,
  3.4,
  3.5
 ],
 "eta_pair_max_relative_difference": 3.1349688156499343e-07
}
wrote SM_code\results\figures\fig_lqc.pdf SM_code\results\figures\fig_lqc.png
--- figures/fig_lqc.py: exit 0, 1.7 s

=== figures/fig_periodic.py
{
 "checks": {
  "planar_vs_matrix_period_average_max_abs_difference": 1.734723475976807e-18,
  "planar_vs_matrix_pointwise_max_abs_difference": 8.673617379884035e-18,
  "saturated_rays_period_average_max": 1.1872813525384889e-33,
  "saturated_rays_pointwise_max": 2.351928811821601e-33,
  "min_more_than_2deg_from_saturated": 2.8955297740359375e-05,
  "jbar_max": 0.007536304498089814
 }
}
wrote SM_code\results\figures\fig_periodic.pdf SM_code\results\figures\fig_periodic.png
--- figures/fig_periodic.py: exit 0, 2.2 s

=== figures/check_figures.py
fig_lqc: PASS; 7.0 x 2.56 in; fonts [8.0, 8.5, 9.0] pt
fig_periodic: PASS; 3.375 x 2.98 in; fonts [8.0, 8.5, 9.0] pt
== figures/figures (full): 4 entries, 0 failed, 1.5 s
  [PASS] Fig. 1 (fig_lqc): layout and file checks pass: True  (Fig. 1)
  [PASS] Fig. 1 (fig_lqc): smallest font size [pt]: 8  (Fig. 1)
  [PASS] Fig. 2 (fig_periodic): layout and file checks pass: True  (Fig. 2)
  [PASS] Fig. 2 (fig_periodic): smallest font size [pt]: 8  (Fig. 2)
--- figures/check_figures.py: exit 0, 2.0 s

=== summary
  results/casimir/table2.json                     29 checks, 0 failed
  results/casimir/turning_point.json              26 checks, 0 failed
  results/figures/figures.json                     4 checks, 0 failed
  results/lqc/eta0_scan.json                      13 checks, 0 failed
  results/lqc/isotropic.json                      16 checks, 0 failed
  results/lqc/table1.json                        218 checks, 0 failed
  results/periodic_pulses/periodic_pulses.json    40 checks, 0 failed
  results/snec/snec.json                          25 checks, 0 failed
  results/topology/topology.json                  36 checks, 0 failed
  total checks: 407, failed: 0; stage exit codes: [0, 0, 0, 0, 0, 0, 0, 0]
ALL CHECKS PASSED in 161.6 s; outputs in SM_code\results


==> anc/SM_code/results/snec/snec.json <==
{
 "module": "snec",
 "name": "snec",
 "mode": "full",
 "all_passed": true,
 "n_entries": 25,
 "n_failed": 0,
 "runtime_seconds": 25.76778039999772,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "run_snec.py": "82aa52319e6ce32e802341fb5714055f89fa5186bd9e762798e778c9d63c2c8e"
 },
 "entries": [
  {
   "key": "max |R_kk| in omega_B^2/t_b^2 (attained at the bounce)",
   "quantity": "max |R_kk| in omega_B^2/t_b^2 (attained at the bounce)",
   "location": "Appendix E",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-14",
   "passed": true,
   "note": ""
  },
  {
   "key": "affine curvature radius / lambda_b = sqrt(3/2)",
   "quantity": "affine curvature radius / lambda_b = sqrt(3/2)",
   "location": "Appendix E",
   "printed": null,
   "computed": 2.220446049250313e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "C_chi (gaussian) closed form vs quadrature",
   "quantity": "C_chi (gaussian) closed form vs quadrature",
   "location": "Appendix E",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "tau_c/lambda_b (gaussian)",
   "quantity": "tau_c/lambda_b (gaussian)",
   "location": "Appendix E",
   "printed": "1.527",
   "computed": 1.5270592392731492,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "single crossing from holding to failing (gaussian, tau in [0.01, 100] lambda_b)",
   "quantity": "single crossing from holding to failing (gaussian, tau in [0.01, 100] lambda_b)",
   "location": "Appendix E",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "identity (29) at tau_c (gaussian): I - (2C/tau - D)",
   "quantity": "identity (29) at tau_c (gaussian): I - (2C/tau - D)",
   "location": "Appendix E; Eq. (29)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "tau_c / affine curvature radius (gaussian)",
   "quantity": "tau_c / affine curvature radius (gaussian)",
   "location": "Sec. III (remark on the SNEC)",
   "printed": null,
   "computed": 1.2468386477406206,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "C_chi (bump) closed form vs quadrature",
   "quantity": "C_chi (bump) closed form vs quadrature",
   "location": "Appendix E",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "tau_c/lambda_b (bump)",
   "quantity": "tau_c/lambda_b (bump)",
   "location": "Appendix E",
   "printed": "6.107",
   "computed": 6.106634355041371,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "single crossing from holding to failing (bump, tau in [0.01, 100] lambda_b)",
   "quantity": "single crossing from holding to failing (bump, tau in [0.01, 100] lambda_b)",
   "location": "Appendix E",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "identity (29) at tau_c (bump): I - (2C/tau - D)",
   "quantity": "identity (29) at tau_c (bump): I - (2C/tau - D)",
   "location": "Appendix E; Eq. (29)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "tau_c / affine curvature radius (bump)",
   "quantity": "tau_c / affine curvature radius (bump)",
   "location": "Sec. III (remark on the SNEC)",
   "printed": null,
   "computed": 4.986046071867069,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "C_chi (lorentzian) closed form vs quadrature",
   "quantity": "C_chi (lorentzian) closed form vs quadrature",
   "location": "Appendix E",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "tau_c/lambda_b (lorentzian)",
   "quantity": "tau_c/lambda_b (lorentzian)",
   "location": "Appendix E",
   "printed": "0.755",
   "computed": 0.7550362771535115,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "single crossing from holding to failing (lorentzian, tau in [0.01, 100] lambda_b)",
   "quantity": "single crossing from holding to failing (lorentzian, tau in [0.01, 100] lambda_b)",
   "location": "Appendix E",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "identity (29) at tau_c (lorentzian): I - (2C/tau - D)",
   "quantity": "identity (29) at tau_c (lorentzian): I - (2C/tau - D)",
   "location": "Appendix E; Eq. (29)",
   "printed": null,
   "computed": 1.9721522630525295e-31,
   "rule": "zero",
   "criterion": "|value| <= 1e-20",
   "passed": true,
   "note": ""
  },
  {
   "key": "tau_c / affine curvature radius (lorentzian)",
   "quantity": "tau_c / affine curvature radius (lorentzian)",
   "location": "Sec. III (remark on the SNEC)",
   "printed": null,
   "computed": 0.6164845387722411,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "tau_c (Gaussian), two digits",
   "quantity": "tau_c (Gaussian), two digits",
   "location": "Sec. III (remark on the SNEC)",
   "printed": "1.53",
   "computed": 1.5270592392731492,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "tau_c (Gaussian) / affine curvature radius",
   "quantity": "tau_c (Gaussian) / affine curvature radius",
   "location": "Sec. III (remark on the SNEC)",
   "printed": "1.25",
   "computed": 1.2468386477406206,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "other windows: smallest tau_c",
   "quantity": "other windows: smallest tau_c",
   "location": "Sec. III (remark on the SNEC)",
   "printed": "0.76",
   "computed": 0.7550362771535115,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "other windows: largest tau_c",
   "quantity": "other windows: largest tau_c",
   "location": "Sec. III (remark on the SNEC)",
   "printed": "6.1",
   "computed": 6.106634355041371,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "crossing in curvature radii: smallest",
   "quantity": "crossing in curvature radii: smallest",
   "location": "Sec. III (version with merged edits, phase6/build_test)",
   "printed": "0.6",
   "computed": 0.6164845387722411,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.05",
   "passed": true,
   "note": ""
  },
  {
   "key": "crossing in curvature radii: largest",
   "quantity": "crossing in curvature radii: largest",
   "location": "Sec. III (version with merged edits, phase6/build_test)",
   "printed": "5",
   "computed": 4.986046071867069,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.5",
   "passed": true,
   "note": ""
  },
  {
   "key": "isotropic LQC bounce is the member q = 1/3 of a ~ (1+t^2/t_b^2)^(q/2)",
   "quantity": "isotropic LQC bounce is the member q = 1/3 of a ~ (1+t^2/t_b^2)^(q/2)",
   "location": "Sec. III (remark on the SNEC)",
   "printed": "0.333333",
   "computed": 0.3333333333333333,
   "rule": "round",
   "criterion": "|computed-printed| <= 5e-07",
   "passed": true,
   "note": ""
  },
  {
   "key": "t_b/t_P for rho_c = 0.41 rho_P",
   "quantity": "t_b/t_P for rho_c = 0.41 rho_P",
   "location": "Sec. III (remark on the SNEC)",
   "printed": "0.18",
   "computed": 0.17985707011147606,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  }
 ],
 "data": {
  "gaussian": {
   "tau_c_over_lambda_b": 1.5270592392731492,
   "C_chi": 0.886226925452758,
   "tau_c_over_curvature_radius": 1.2468386477406206
  },
  "bump": {
   "tau_c_over_lambda_b": 6.106634355041371,
   "C_chi": 3.0264617692983347,
   "tau_c_over_curvature_radius": 4.986046071867069
  },
  "lorentzian": {
   "tau_c_over_lambda_b": 0.7550362771535115,
   "C_chi": 0.39269908169872414,
   "tau_c_over_curvature_radius": 0.6164845387722411
  }
 }
}


==> anc/SM_code/results/summary.json <==
{
 "mode": "full",
 "all_passed": true,
 "total_seconds": 161.6320321999956,
 "stages": [
  {
   "script": "lqc/run_lqc.py",
   "exit_code": 0,
   "seconds": 103.74916710000252
  },
  {
   "script": "snec/run_snec.py",
   "exit_code": 0,
   "seconds": 26.157089699991047
  },
  {
   "script": "casimir/run_casimir.py",
   "exit_code": 0,
   "seconds": 5.395888200000627
  },
  {
   "script": "topology/run_topology.py",
   "exit_code": 0,
   "seconds": 16.73513700001058
  },
  {
   "script": "periodic_pulses/run_periodic_pulses.py",
   "exit_code": 0,
   "seconds": 3.631961000006413
  },
  {
   "script": "figures/fig_lqc.py",
   "exit_code": 0,
   "seconds": 1.6807812000042759
  },
  {
   "script": "figures/fig_periodic.py",
   "exit_code": 0,
   "seconds": 2.2413263999915216
  },
  {
   "script": "figures/check_figures.py",
   "exit_code": 0,
   "seconds": 2.0392781000118703
  }
 ],
 "modules": [
  {
   "file": "results/casimir/table2.json",
   "entries": 29,
   "failed": 0,
   "seconds": 4.902057699975558
  },
  {
   "file": "results/casimir/turning_point.json",
   "entries": 26,
   "failed": 0,
   "seconds": 0.14937910001026466
  },
  {
   "file": "results/figures/figures.json",
   "entries": 4,
   "failed": 0,
   "seconds": 1.5249225000152364
  },
  {
   "file": "results/lqc/eta0_scan.json",
   "entries": 13,
   "failed": 0,
   "seconds": 24.775473899993813
  },
  {
   "file": "results/lqc/isotropic.json",
   "entries": 16,
   "failed": 0,
   "seconds": 0.04088760001468472
  },
  {
   "file": "results/lqc/table1.json",
   "entries": 218,
   "failed": 0,
   "seconds": 78.27278349999688
  },
  {
   "file": "results/periodic_pulses/periodic_pulses.json",
   "entries": 40,
   "failed": 0,
   "seconds": 2.5398451999935787
  },
  {
   "file": "results/snec/snec.json",
   "entries": 25,
   "failed": 0,
   "seconds": 25.76778039999772
  },
  {
   "file": "results/topology/topology.json",
   "entries": 36,
   "failed": 0,
   "seconds": 16.072481899987906
  }
 ],
 "failures": [],
 "python": "3.12.13",
 "platform": "Windows-11-10.0.26200-SP0"
}


==> anc/SM_code/results/topology/topology.json <==
{
 "module": "topology",
 "name": "topology",
 "mode": "full",
 "all_passed": true,
 "n_entries": 36,
 "n_failed": 0,
 "runtime_seconds": 16.072481899987906,
 "software": {
  "python": "3.12.13",
  "platform": "Windows-11-10.0.26200-SP0",
  "numpy": "2.5.1",
  "scipy": "1.17.1",
  "mpmath": "1.4.1",
  "matplotlib": "3.11.0"
 },
 "scripts": {
  "run_topology.py": "74b221968ed0cf05a971534d9a8e9884a98e00e476eb75b6ca71910a829bf3a7",
  "lattice.py": "6775ca7ad173debbd50936debd51cdf8de783cbfe95e54228030e3a48655df36"
 },
 "entries": [
  {
   "key": "G^t_t = G^z_z = 0, G^x_x = G^y_y = -mu^2 (max residual)",
   "quantity": "G^t_t = G^z_z = 0, G^x_x = G^y_y = -mu^2 (max residual)",
   "location": "Sec. V C, Eq. (44)",
   "printed": null,
   "computed": 1.1479437019748901e-41,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "G_00 = 0",
   "quantity": "G_00 = 0",
   "location": "Sec. V C, Eq. (44)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "winding rays: R_kk + mu^2 P_perp^2 = 0, so I_p^ind = -infinity",
   "quantity": "winding rays: R_kk + mu^2 P_perp^2 = 0, so I_p^ind = -infinity",
   "location": "Sec. V C, Eq. (44)",
   "printed": null,
   "computed": 1.1479437019748901e-41,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "source matching: rho_Lambda = |rho_C| and mu^2 = 16 pi G |rho_C|",
   "quantity": "source matching: rho_Lambda = |rho_C| and mu^2 = 16 pi G |rho_C|",
   "location": "Sec. V C, Eq. (44)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-30",
   "passed": true,
   "note": ""
  },
  {
   "key": "[dz] is saturated (tr B^2 = 0 along p = dz)",
   "quantity": "[dz] is saturated (tr B^2 = 0 along p = dz)",
   "location": "Sec. V C, Eq. (44)",
   "printed": null,
   "computed": 0.0,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "every other sampled covector has tr B^2 > 0 at t != 0",
   "quantity": "every other sampled covector has tr B^2 > 0 at t != 0",
   "location": "Sec. V C, Eq. (44)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "null completeness: omega_p <= (p_z^2 + p_perp^2/a_T^2)^(1/2) is bounded",
   "quantity": "null completeness: omega_p <= (p_z^2 + p_perp^2/a_T^2)^(1/2) is bounded",
   "location": "Sec. V C, Eq. (44)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": "omega_p^2 = p_z^2/cosh^2(mu t) + p_perp^2/a_T^2"
  },
  {
   "key": "mu^2 a_T^2 per field (in l_P^2/a_T^2): 16 pi x 0.3053",
   "quantity": "mu^2 a_T^2 per field (in l_P^2/a_T^2): 16 pi x 0.3053",
   "location": "Sec. V C",
   "printed": null,
   "computed": 15.347150835243527,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "breathing mode: max |(l/a_T - 1)/(eps sinh mu t) - 1| for eps = 1e-7, t <= 4/mu",
   "quantity": "breathing mode: max |(l/a_T - 1)/(eps sinh mu t) - 1| for eps = 1e-7, t <= 4/mu",
   "location": "Sec. V C (\"the torus size grows as sinh mu t\")",
   "printed": null,
   "computed": 1.7391062351324038e-06,
   "rule": "zero",
   "criterion": "|value| <= 1e-05",
   "passed": true,
   "note": ""
  },
  {
   "key": "breathing mode: the deviation is O(eps): (dev(1e-6)/dev(1e-7))/10 - 1",
   "quantity": "breathing mode: the deviation is O(eps): (dev(1e-6)/dev(1e-7))/10 - 1",
   "location": "Sec. V C (\"the torus size grows as sinh mu t\")",
   "printed": null,
   "computed": -9.880865226252755e-05,
   "rule": "zero",
   "criterion": "|value| <= 0.01",
   "passed": true,
   "note": "linear solution exactly C sinh(mu t); the residual is nonlinear"
  },
  {
   "key": "breathing mode: constraint preserved",
   "quantity": "breathing mode: constraint preserved",
   "location": "Sec. V C (\"the torus size grows as sinh mu t\")",
   "printed": null,
   "computed": 2.6696445618382136e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "periodic bosons: C2_rect + C2_rhomb - Z0 (termwise identity)",
   "quantity": "periodic bosons: C2_rect + C2_rhomb - Z0 (termwise identity)",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": null,
   "computed": 1.8367099231598242e-40,
   "rule": "zero",
   "criterion": "|value| <= 1e-15",
   "passed": true,
   "note": ""
  },
  {
   "key": "periodic bosons: C2_rect, Chowla-Selberg vs direct sum (relative)",
   "quantity": "periodic bosons: C2_rect, Chowla-Selberg vs direct sum (relative)",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": null,
   "computed": 4.228617456192296e-12,
   "rule": "zero",
   "criterion": "|value| <= 1e-06",
   "passed": true,
   "note": ""
  },
  {
   "key": "periodic bosons: rhombic k < -1/4 (decaying oscillation, Re lambda = -mu/2)",
   "quantity": "periodic bosons: rhombic k < -1/4 (decaying oscillation, Re lambda = -mu/2)",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "periodic bosons: ODE fit of the late-time rate vs (-1 + sqrt(1+4k))/2",
   "quantity": "periodic bosons: ODE fit of the late-time rate vs (-1 + sqrt(1+4k))/2",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": null,
   "computed": 8.72635297355373e-14,
   "rule": "zero",
   "criterion": "|value| <= 0.001",
   "passed": true,
   "note": ""
  },
  {
   "key": "antiperiodic fermions: C2_rect + C2_rhomb - Z0 (termwise identity)",
   "quantity": "antiperiodic fermions: C2_rect + C2_rhomb - Z0 (termwise identity)",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": null,
   "computed": -2.2958874039497803e-40,
   "rule": "zero",
   "criterion": "|value| <= 1e-15",
   "passed": true,
   "note": ""
  },
  {
   "key": "antiperiodic fermions: C2_rect, Chowla-Selberg vs direct sum (relative)",
   "quantity": "antiperiodic fermions: C2_rect, Chowla-Selberg vs direct sum (relative)",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": null,
   "computed": 8.287814878826794e-13,
   "rule": "zero",
   "criterion": "|value| <= 1e-06",
   "passed": true,
   "note": ""
  },
  {
   "key": "antiperiodic fermions: rhombic k < -1/4 (decaying oscillation, Re lambda = -mu/2)",
   "quantity": "antiperiodic fermions: rhombic k < -1/4 (decaying oscillation, Re lambda = -mu/2)",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "antiperiodic fermions: ODE fit of the late-time rate vs (-1 + sqrt(1+4k))/2",
   "quantity": "antiperiodic fermions: ODE fit of the late-time rate vs (-1 + sqrt(1+4k))/2",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": null,
   "computed": 1.4521717162097048e-13,
   "rule": "zero",
   "criterion": "|value| <= 0.001",
   "passed": true,
   "note": ""
  },
  {
   "key": "rectangular growth rate, periodic bosons (units of mu)",
   "quantity": "rectangular growth rate, periodic bosons (units of mu)",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": "1.18",
   "computed": 1.178867611220069,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "rectangular growth rate, antiperiodic fermions (units of mu)",
   "quantity": "rectangular growth rate, antiperiodic fermions (units of mu)",
   "location": "Appendix D (\"rectangular deformations of the square grow ... rhombic ones decay\")",
   "printed": "1.94",
   "computed": 1.9404485997478704,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.005",
   "passed": true,
   "note": ""
  },
  {
   "key": "frame Einstein tensor of the tilted family: 8 pi G (rho, P_q, P_tilt, P_other) = (-v0^2, v0^2, -alpha^2 - 3 v0^2, -alpha^2 - v0^2)",
   "quantity": "frame Einstein tensor of the tilted family: 8 pi G (rho, P_q, P_tilt, P_other) = (-v0^2, v0^2, -alpha^2 - 3 v0^2, -alpha^2 - v0^2)",
   "location": "Appendix D (tilted family)",
   "printed": null,
   "computed": 3.4438311059246704e-41,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  },
  {
   "key": "periodic bosons: v0^2 = 4 pi G (P_long - P_short) >= 0 below the threshold (tilt along the short side)",
   "quantity": "periodic bosons: v0^2 = 4 pi G (P_long - P_short) >= 0 below the threshold (tilt along the short side)",
   "location": "Appendix D (tilted family)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "antiperiodic fermions: v0^2 = 4 pi G (P_long - P_short) >= 0 below the threshold (tilt along the short side)",
   "quantity": "antiperiodic fermions: v0^2 = 4 pi G (P_long - P_short) >= 0 below the threshold (tilt along the short side)",
   "location": "Appendix D (tilted family)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "largest aspect ratio with alpha^2 > 0, periodic bosons",
   "quantity": "largest aspect ratio with alpha^2 > 0, periodic bosons",
   "location": "Appendix D (tilted family)",
   "printed": "1.306",
   "computed": 1.3064386119609819,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "largest aspect ratio with alpha^2 > 0, antiperiodic fermions",
   "quantity": "largest aspect ratio with alpha^2 > 0, antiperiodic fermions",
   "location": "Appendix D (tilted family)",
   "printed": "1.129",
   "computed": 1.1286583534000896,
   "rule": "round",
   "criterion": "|computed-printed| <= 0.0005",
   "passed": true,
   "note": ""
  },
  {
   "key": "square torus limit: alpha^2 = mu^2 = 16 pi G |rho_C|",
   "quantity": "square torus limit: alpha^2 = mu^2 = 16 pi G |rho_C|",
   "location": "Appendix D (tilted family)",
   "printed": null,
   "computed": -1.9515042933573132e-40,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "tilted family: sup |b/a| <= 2 v0/alpha + |b0|/a0 (omega_p bounded, null complete)",
   "quantity": "tilted family: sup |b/a| <= 2 v0/alpha + |b0|/a0 (omega_p bounded, null complete)",
   "location": "Appendix D (tilted family)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "below min h(L,L)/(2|p(L)|): smallest margin xi(X+L) - int omega_xi dt of xi = p + h(L,.)/s",
   "quantity": "below min h(L,L)/(2|p(L)|): smallest margin xi(X+L) - int omega_xi dt of xi = p + h(L,.)/s",
   "location": "Appendix D (chronology on the cover)",
   "printed": null,
   "computed": 0.01011493743244829,
   "rule": "info",
   "criterion": "diagnostic",
   "passed": true,
   "note": ""
  },
  {
   "key": "below the threshold the covector xi = p + h(L,.)/s violates Eq. (D2) (not chronologically related)",
   "quantity": "below the threshold the covector xi = p + h(L,.)/s violates Eq. (D2) (not chronologically related)",
   "location": "Appendix D (chronology on the cover)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "above the threshold: tangent norm 2p(L)/s + h(L,L)/s^2 < 0 (timelike shortcut, Lemma 5)",
   "quantity": "above the threshold: tangent norm 2p(L)/s + h(L,L)/s^2 < 0 (timelike shortcut, Lemma 5)",
   "location": "Appendix D (chronology on the cover)",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "conformal range int dt/cosh(mu t) - pi/mu",
   "quantity": "conformal range int dt/cosh(mu t) - pi/mu",
   "location": "Appendix D (\"achronal iff P >= 2 pi/mu\")",
   "printed": null,
   "computed": 4.440892098500626e-16,
   "rule": "zero",
   "criterion": "|value| <= 1e-12",
   "passed": true,
   "note": ""
  },
  {
   "key": "z periodic: shortcut condition (D1) holds exactly for P < 2 pi/mu",
   "quantity": "z periodic: shortcut condition (D1) holds exactly for P < 2 pi/mu",
   "location": "Appendix D",
   "printed": null,
   "computed": true,
   "rule": "true",
   "criterion": "boolean statement",
   "passed": true,
   "note": ""
  },
  {
   "key": "Weyl^2 - (4/3) mu^4",
   "quantity": "Weyl^2 - (4/3) mu^4",
   "location": "Appendix F (trace anomaly on Eq. (44))",
   "printed": null,
   "computed": 5.739718509874451e-41,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "Euler density",
   "quantity": "Euler density",
   "location": "Appendix F (trace anomaly on Eq. (44))",
   "printed": null,
   "computed": 4.591774807899561e-41,
   "rule": "zero",
   "criterion": "|value| <= 1e-25",
   "passed": true,
   "note": ""
  },
  {
   "key": "<T^mu_mu> (c = 1/120, a = 1/360, R constant) - mu^4/(1440 pi^2)",
   "quantity": "<T^mu_mu> (c = 1/120, a = 1/360, R constant) - mu^4/(1440 pi^2)",
   "location": "Appendix F (trace anomaly on Eq. (44))",
   "printed": null,
   "computed": 2.1019476964872256e-45,
   "rule": "zero",
   "criterion": "|value| <= 1e-28",
   "passed": true,
   "note": ""
  }
 ],
 "data": {
  "breathing": {
   "eps=1e-06": {
    "max_relative_deviation_from_sinh": 1.738934396389169e-05,
    "constraint": 1.2188973517578833e-16
   },
   "eps=1e-07": {
    "max_relative_deviation_from_sinh": 1.7391062351324038e-06,
    "constraint": 1.4337917280586674e-16
   },
   "eps=-1e-07": {
    "max_relative_deviation_from_sinh": 1.7397364195925746e-06,
    "constraint": 2.6696445618382136e-16
   }
  },
  "shape_modes": {
   "periodic bosons": {
    "Z0": 6.02681203969194,
    "C2_rect": 7.7402240230768165,
    "C2_rhomb": -1.7134119833848762,
    "k_rect": 2.5685964560037804,
    "k_rhomb": -0.5685964560037804,
    "rate_rect": 1.178867611220069,
    "rate_rect_ode_fit": 1.1788676112199816,
    "direct_C2_rect": 7.740224023044086,
    "direct_C2_rhomb": -1.7134119833550117
   },
   "antiperiodic fermions": {
    "Z0": -3.01340601984597,
    "C2_rect": -8.596930014769255,
    "C2_rhomb": 5.583523994923285,
    "k_rect": 5.705789368011342,
    "k_rhomb": -3.705789368011341,
    "rate_rect": 1.9404485997478704,
    "rate_rect_ode_fit": 1.9404485997477252,
    "direct_C2_rect": -8.59693001476213,
    "direct_C2_rhomb": 5.583523994921123
   }
  },
  "tilted_family": [
   {
    "field": "periodic bosons",
    "r_star": 1.3064386119609819,
    "alpha2_at_1": 0.6106437294514794
   },
   {
    "field": "antiperiodic fermions",
    "r_star": 1.1286583534000896,
    "alpha2_at_1": 0.6106437294514794
   }
  ]
 }
}


==> anc/SM_code/run_all.py <==
"""Regenerate every numerical value and figure of Secs. III and V and Appendixes D-F, and the
analytic checks of Appendix G, of "How much averaged null energy must an anisotropic bounce
violate?" (A. Zhang and Y. Zhou, Phys. Rev. D).

    python run_all.py           # full mode (paper resolution), writes results/
    python run_all.py --quick   # reduced LQC sky resolution, writes results_quick/
    python run_all.py --stages lqc,figures   # a subset (full or --quick)

Each stage runs in its own interpreter (python -I).  Every module writes a JSON with the
computed values next to the values printed in the paper and a pass/fail flag; this driver
collects them in <results>/summary.json and exits with status 1 if any check fails.
"""
from __future__ import annotations

import argparse
import json
import platform
import subprocess
import sys
import time
from pathlib import Path

ROOT = Path(__file__).resolve().parent
STAGES = [
    ('lqc', 'lqc/run_lqc.py'),
    ('snec', 'snec/run_snec.py'),
    ('casimir', 'casimir/run_casimir.py'),
    ('topology', 'topology/run_topology.py'),
    ('periodic_pulses', 'periodic_pulses/run_periodic_pulses.py'),
    ('figures', 'figures/fig_lqc.py'),
    ('figures', 'figures/fig_periodic.py'),
    ('figures', 'figures/check_figures.py'),
]


def main():
    ap = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument('--quick', action='store_true', help='576 instead of 2304 directions per LQC background, '
                    'no 9216-direction refinement; outputs in results_quick/')
    ap.add_argument('--stages', default='', help='comma-separated subset of: lqc, snec, casimir, topology, '
                    'periodic_pulses, figures')
    args = ap.parse_args()
    out = ROOT / ('results_quick' if args.quick else 'results')
    out.mkdir(exist_ok=True)
    wanted = {s.strip() for s in args.stages.split(',') if s.strip()}
    log = open(out / 'run_all.log', 'w', encoding='utf-8')

    def say(msg):
        print(msg, flush=True)
        log.write(msg + '\n')
        log.flush()
    say(f'run_all.py ({"quick" if args.quick else "full"} mode), Python {platform.python_version()} '
        f'on {platform.platform()}')
    start = time.perf_counter()
    records = []
    for name, script in STAGES:
        if wanted and name not in wanted:
            continue
        cmd = [sys.executable, '-I', '-B', str(ROOT / script)] + (['--quick'] if args.quick else [])
        say(f'\n=== {script}')
        t0 = time.perf_counter()
        proc = subprocess.Popen(cmd, cwd=ROOT, stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True,
                                encoding='utf-8', errors='replace')
        for line in proc.stdout:
            log.write(line)
            if line.startswith(('==', '  [FAIL]', 'wrote', 'Traceback')) or 'Error' in line or 'PASS;' in line:
                print(line, end='', flush=True)
        proc.wait()
        dt = time.perf_counter() - t0
        records.append(dict(script=script, exit_code=proc.returncode, seconds=dt))
        say(f'--- {script}: exit {proc.returncode}, {dt:.1f} s')
    total = time.perf_counter() - start
    # collect the module JSONs
    modules = []
    failures = []
    for path in sorted(out.glob('*/*.json')):
        try:
            d = json.loads(path.read_text(encoding='utf-8'))
        except Exception:
            continue
        if 'entries' not in d:
            continue
        modules.append(dict(file=str(path.relative_to(ROOT)).replace('\\', '/'), entries=d['n_entries'],
                            failed=d['n_failed'], seconds=d['runtime_seconds']))
        failures += [dict(file=path.name, key=e['key'], computed=e['computed'], printed=e['printed'],
                          location=e['location']) for e in d['entries'] if not e['passed']]
    ok = all(r['exit_code'] == 0 for r in records) and not failures
    summary = dict(mode='quick' if args.quick else 'full', all_passed=ok, total_seconds=total, stages=records,
                   modules=modules, failures=failures, python=platform.python_version(),
                   platform=platform.platform())
    (out / 'summary.json').write_text(json.dumps(summary, indent=1) + '\n', encoding='utf-8')
    say('\n=== summary')
    for m in modules:
        say(f"  {m['file']:45s} {m['entries']:4d} checks, {m['failed']} failed")
    say(f'  total checks: {sum(m["entries"] for m in modules)}, failed: {len(failures)}; '
        f'stage exit codes: {[r["exit_code"] for r in records]}')
    for f in failures:
        say(f"  FAIL {f['file']}: {f['key']} computed {f['computed']} paper {f['printed']} ({f['location']})")
    say(f'{"ALL CHECKS PASSED" if ok else "SOME CHECKS FAILED"} in {total:.1f} s; outputs in {out}')
    log.close()
    return 0 if ok else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/SM_code/smcommon/__init__.py <==
"""Shared helpers: paths, JSON output, and the computed-versus-printed record.

Every module script collects its results in a ``Recorder``.  Each entry stores the
computed value, the value printed in the paper (as a string, exactly as printed),
the location in the paper (rendered numbering of the published PDF), the
comparison rule and a pass/fail flag.  ``Recorder.write`` saves
``results/<module>/<name>.json`` and returns the overall flag.

Comparison rules
----------------
round   the computed value, rounded to the decimals of the printed string, equals
        the printed value (|computed - printed| <= half a unit of the last printed
        digit); a range "a-b" is given as two entries.
sig     same, for a printed value given to a number of significant figures
        (keyword ``sig``), e.g. "600" with sig=2.
upper   the computed value does not exceed the printed bound (statements such as
        "less than 4e-7").
resid   a residual quoted to one significant figure ("to a relative 7e-14"): the
        computed residual does not exceed the printed value plus half a unit of its
        last digit.
order   a residual quoted as an order of magnitude ("to 1e-11"): the computed value
        does not exceed sqrt(10) times the printed power of ten.
zero    an identity checked numerically: |computed| <= tol.
true    a qualitative statement checked by a boolean.
info    no printed counterpart (diagnostic only); always passes.
"""
from __future__ import annotations

import hashlib
import json
import math
import platform
import sys
import time
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / 'results'              # full mode (paper resolution)
RESULTS_QUICK = ROOT / 'results_quick'  # quick mode; never overwrites the full results


def results_dir(mode):
    return RESULTS if mode == 'full' else RESULTS_QUICK


def software():
    out = dict(python=platform.python_version(), platform=platform.platform())
    for name in ('numpy', 'scipy', 'mpmath', 'matplotlib'):
        try:
            mod = __import__(name)
            out[name] = mod.__version__
        except Exception:  # pragma: no cover - reported, not fatal
            out[name] = None
    return out


def _clean(x):
    try:
        import numpy as np
        if isinstance(x, np.ndarray):
            return [_clean(v) for v in x.tolist()]
        if isinstance(x, np.generic):
            return x.item()
    except Exception:
        pass
    try:
        import mpmath as mp
        if isinstance(x, mp.mpf):
            return float(x)
    except Exception:
        pass
    if isinstance(x, Path):
        return str(x)
    if isinstance(x, (list, tuple)):
        return [_clean(v) for v in x]
    if isinstance(x, dict):
        return {str(k): _clean(v) for k, v in x.items()}
    if isinstance(x, float) and not math.isfinite(x):
        return str(x)
    return x


def save_json(path, obj):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(_clean(obj), indent=1, allow_nan=False) + '\n', encoding='utf-8')


def sha256(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def _decimals(s):
    s = s.strip().lstrip('+-')
    if 'e' in s.lower():
        mant = s.lower().split('e')[0]
        exp = int(s.lower().split('e')[1])
        dec = len(mant.split('.')[1]) if '.' in mant else 0
        return dec - exp
    return len(s.split('.')[1]) if '.' in s else 0


def compare(computed, printed, rule, sig=None, tol=None):
    """Return (passed, detail) for one comparison."""
    if rule == 'info':
        return True, 'diagnostic'
    if rule == 'true':
        return bool(computed), 'boolean statement'
    if rule == 'zero':
        tol = 1e-12 if tol is None else tol
        return abs(float(computed)) <= tol, f'|value| <= {tol:g}'
    p = float(printed)
    c = float(computed)
    if rule == 'round':
        dec = _decimals(printed)
        half = 0.5 * 10.0 ** (-dec)
        return abs(c - p) <= half * (1 + 1e-9) + 1e-15, f'|computed-printed| <= {half:g}'
    if rule == 'sig':
        if p == 0:
            return c == 0, 'zero'
        mag = math.floor(math.log10(abs(p)))
        half = 0.5 * 10.0 ** (mag - sig + 1)
        return abs(c - p) <= half * (1 + 1e-9), f'{sig} significant figures (+-{half:g})'
    if rule == 'upper':
        return c <= p, f'computed <= {p:g}'
    if rule == 'resid':
        dec = _decimals(printed)
        bound = p + 0.5 * 10.0 ** (-dec)
        return c <= bound, f'computed <= {bound:g}'
    if rule == 'order':
        bound = p * math.sqrt(10.0)
        return c <= bound, f'computed <= sqrt(10)*{p:g}'
    raise ValueError(rule)


class Recorder:
    def __init__(self, module, name, mode):
        self.module = module
        self.name = name
        self.mode = mode
        self.entries = []
        self.data = {}
        self.start = time.perf_counter()

    def add(self, key, computed, printed=None, location='', rule='round', note='',
            sig=None, tol=None, quantity=''):
        ok, detail = compare(computed, printed, rule, sig=sig, tol=tol)
        self.entries.append(dict(key=key, quantity=quantity or key, location=location,
                                 printed=printed, computed=_clean(computed), rule=rule,
                                 criterion=detail, passed=bool(ok), note=note))
        return ok

    def failures(self):
        return [e for e in self.entries if not e['passed']]

    def write(self, extra=None, scripts=()):
        out = dict(module=self.module, name=self.name, mode=self.mode,
                   all_passed=not self.failures(), n_entries=len(self.entries),
                   n_failed=len(self.failures()),
                   runtime_seconds=time.perf_counter() - self.start,
                   software=software(),
                   scripts={str(Path(s).name): sha256(s) for s in scripts},
                   entries=self.entries, data=self.data)
        if extra:
            out.update(extra)
        path = results_dir(self.mode) / self.module / f'{self.name}.json'
        save_json(path, out)
        return out

    def summary(self):
        lines = []
        for e in self.entries:
            flag = 'PASS' if e['passed'] else 'FAIL'
            comp = e['computed']
            if isinstance(comp, float):
                comp = f'{comp:.10g}'
            pr = '' if e['printed'] is None else f" | paper {e['printed']}"
            lines.append(f"  [{flag}] {e['key']}: {comp}{pr}  ({e['location']})")
        return '\n'.join(lines)


def parse_mode(argv=None, description=''):
    import argparse
    ap = argparse.ArgumentParser(description=description)
    ap.add_argument('--quick', action='store_true', help='reduced-resolution run')
    args = ap.parse_args(argv)
    return 'quick' if args.quick else 'full'


def finish(rec, extra=None, scripts=()):
    """Write the JSON, print the summary, and return the process exit code."""
    out = rec.write(extra=extra, scripts=scripts)
    print(f'== {rec.module}/{rec.name} ({rec.mode}): {out["n_entries"]} entries, '
          f'{out["n_failed"]} failed, {out["runtime_seconds"]:.1f} s')
    print(rec.summary())
    sys.stdout.flush()
    return 0 if out['all_passed'] else 1


==> anc/SM_code/smcommon/curvature.py <==
"""High-precision curvature of metrics that depend on one coordinate (cosmic time).

The metric g_{mu nu}(t) on coordinates (t, x1, x2, x3) is supplied as a function
returning a 4x4 mpmath matrix.  Its first and second t-derivatives are obtained by
mpmath's high-precision numerical differentiation, and the Christoffel symbols,
Riemann, Ricci and Einstein tensors are built from their definitions with the
paper's convention, Eq. (3):

    [nabla_mu, nabla_nu] V^rho = R^rho_{sigma mu nu} V^sigma,  R_{mu nu} = R^rho_{mu rho nu}.

Nothing here uses the paper's Bianchi I formulas, so the module provides an
independent check of every closed-form curvature expression quoted in the paper.
With mp.dps = 40 the residual of an exact identity is typically below 1e-30.
"""
from __future__ import annotations

import mpmath as mp

N = 4


def _derivs(gfun, t):
    """g, dg/dt, d2g/dt2 at t (mpmath matrices)."""
    t = mp.mpf(t)
    g = gfun(t)
    dg = mp.matrix(N, N)
    ddg = mp.matrix(N, N)
    for i in range(N):
        for j in range(i, N):
            f = (lambda s, i=i, j=j: gfun(s)[i, j])
            d1 = mp.diff(f, t, 1)
            d2 = mp.diff(f, t, 2)
            dg[i, j] = dg[j, i] = d1
            ddg[i, j] = ddg[j, i] = d2
    return g, dg, ddg


def curvature(gfun, t):
    """Return dict with g, ginv, Riemann R[r][s][m][n] = R^r_{s m n}, Ricci, scalar, Einstein."""
    g, dg, ddg = _derivs(gfun, t)
    gi = g ** -1
    dgi = -gi * dg * gi
    # Only d/dt (index 0) is nonzero.
    def d(mat, k, a, b):
        return mat[a, b] if k == 0 else mp.mpf(0)
    gam = [[[mp.mpf(0)] * N for _ in range(N)] for _ in range(N)]
    dgam = [[[mp.mpf(0)] * N for _ in range(N)] for _ in range(N)]
    for a in range(N):
        for b in range(N):
            for c in range(N):
                s = mp.mpf(0)
                ds = mp.mpf(0)
                for e in range(N):
                    bracket = d(dg, b, e, c) + d(dg, c, e, b) - d(dg, e, b, c)
                    dbracket = d(ddg, b, e, c) + d(ddg, c, e, b) - d(ddg, e, b, c)
                    s += gi[a, e] * bracket
                    ds += dgi[a, e] * bracket + gi[a, e] * dbracket
                gam[a][b][c] = s / 2
                dgam[a][b][c] = ds / 2
    # R^r_{s m n} = d_m Gam^r_{n s} - d_n Gam^r_{m s} + Gam^r_{m l} Gam^l_{n s} - Gam^r_{n l} Gam^l_{m s}
    R = [[[[mp.mpf(0)] * N for _ in range(N)] for _ in range(N)] for _ in range(N)]
    for r in range(N):
        for s in range(N):
            for m in range(N):
                for n in range(N):
                    val = (dgam[r][n][s] if m == 0 else 0) - (dgam[r][m][s] if n == 0 else 0)
                    for l in range(N):
                        val += gam[r][m][l] * gam[l][n][s] - gam[r][n][l] * gam[l][m][s]
                    R[r][s][m][n] = val
    ric = mp.matrix(N, N)
    for s in range(N):
        for n in range(N):
            ric[s, n] = sum(R[r][s][r][n] for r in range(N))
    scal = sum(gi[a, b] * ric[a, b] for a in range(N) for b in range(N))
    G = ric - scal * g / 2
    Gmixed = gi * G
    return dict(g=g, ginv=gi, gamma=gam, riemann=R, ricci=ric, scalar=scal,
                einstein=G, einstein_mixed=Gmixed)


def contract(T, u, v):
    """T_{ab} u^a v^b for vectors given as sequences."""
    return sum(T[a, b] * u[a] * v[b] for a in range(N) for b in range(N))


def lower_riemann(cv):
    """R_{a b c d} = g_{a e} R^e_{b c d}."""
    g, R = cv['g'], cv['riemann']
    out = [[[[mp.mpf(0)] * N for _ in range(N)] for _ in range(N)] for _ in range(N)]
    for a in range(N):
        for b in range(N):
            for c in range(N):
                for dd in range(N):
                    out[a][b][c][dd] = sum(g[a, e] * R[e][b][c][dd] for e in range(N))
    return out


def quadratic_invariants(cv):
    """Return (Kretschmann R_abcd R^abcd, Ricci^2 R_ab R^ab, R^2, Weyl^2, Euler density)."""
    gi = cv['ginv']
    Rl = lower_riemann(cv)
    # raise all indices: R^{abcd} = g^{ae} g^{bf} g^{cg} g^{dh} R_{efgh}; metrics here are
    # block diagonal in (t | space), so do it by explicit contraction.
    def raise4(a, b, c, dd):
        tot = mp.mpf(0)
        for e in range(N):
            if gi[a, e] == 0:
                continue
            for f in range(N):
                if gi[b, f] == 0:
                    continue
                for g_ in range(N):
                    if gi[c, g_] == 0:
                        continue
                    for h in range(N):
                        if gi[dd, h] == 0:
                            continue
                        tot += gi[a, e] * gi[b, f] * gi[c, g_] * gi[dd, h] * Rl[e][f][g_][h]
        return tot
    K = mp.mpf(0)
    for a in range(N):
        for b in range(N):
            for c in range(N):
                for dd in range(N):
                    if Rl[a][b][c][dd] != 0:
                        K += Rl[a][b][c][dd] * raise4(a, b, c, dd)
    ric = cv['ricci']
    ric_up = gi * ric * gi
    R2ab = sum(ric[a, b] * ric_up[a, b] for a in range(N) for b in range(N))
    R2 = cv['scalar'] ** 2
    weyl2 = K - 2 * R2ab + R2 / 3
    euler = K - 4 * R2ab + R2
    return dict(kretschmann=K, ricci_squared=R2ab, scalar_squared=R2, weyl_squared=weyl2,
                euler=euler)


==> anc/SM_code/snec/run_snec.py <==
r"""SNEC critical lengths of the isotropic LQC bounce: Sec. III (remark on the SNEC) and Appendix E.

The isotropic bounce a = a_B (1 + alpha t^2)^(1/6) is evaluated in units t_b = alpha^(-1/2) = 1
and omega_B = 1, so that lambda_b = t_b/omega_B = 1.  Along every ray
    omega = (1+t^2)^(-1/6),  H = t/(3(1+t^2)),  B_p = omega H 1 (screen dimension m = 2),
    R_kk = -2 omega^2 dH/dt,  lambda(t) = int_0^t (1+s^2)^(1/6) ds = t 2F1(-1/6, 1/2; 3/2; -t^2),
with lambda = 0 at the bounce.  For a window chi_tau(lambda) = chi(lambda/tau) and
B = 1/(32 pi), the SNEC (31) reads I_chi(tau) >= -C_chi/tau, with
    I_chi(tau) = int chi_tau^2 R_kk dlambda,   C_chi = int chi'(s)^2 ds,
and, by the identity (29), I_chi = 2 C_chi/tau - D_chi with
D_chi = int tr[(chi_tau B - chi_tau' 1)^2] dlambda.  The critical length tau_c is the root of
tau I_chi(tau)/C_chi = -1; both forms are evaluated independently (mpmath, 30 digits).

Run:  python snec/run_snec.py [--quick]   (the two modes are identical; about 20 s)
Output: results/snec/snec.json
"""
from __future__ import annotations

import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))

import mpmath as mp                                   # noqa: E402
import numpy as np                                    # noqa: E402

from smcommon import Recorder, finish, parse_mode     # noqa: E402

mp.mp.dps = 30
SIXTH = mp.mpf(1) / 6


def omega(t):
    return (1 + t * t) ** (-SIXTH)


def hub(t):
    return t / (3 * (1 + t * t))


def hdot(t):
    return (1 - t * t) / (3 * (1 + t * t) ** 2)


def lam(t):
    return t * mp.hyp2f1(-SIXTH, mp.mpf(1) / 2, mp.mpf(3) / 2, -t * t)


def t_of_lam(L):
    return mp.findroot(lambda t: lam(t) - L, L ** (mp.mpf(3) / 4) if L > 1 else L)


class Window:
    def __init__(self, name):
        self.name = name
        if name == 'gaussian':
            self.chi = lambda s: mp.e ** (-s * s / 2)
            self.dchi = lambda s: -s * mp.e ** (-s * s / 2)
            self.support = None
            self.C = mp.sqrt(mp.pi) / 2
        elif name == 'bump':
            self.chi = lambda s: mp.e ** (1 - 1 / (1 - s * s)) if abs(s) < 1 else mp.mpf(0)
            self.dchi = lambda s: (-2 * s / (1 - s * s) ** 2 * mp.e ** (1 - 1 / (1 - s * s))
                                   if abs(s) < 1 else mp.mpf(0))
            self.support = 1
            self.C = mp.quad(lambda s: self.dchi(s) ** 2, [-1, 0, 1])
        elif name == 'lorentzian':
            self.chi = lambda s: (1 + s * s) ** (-mp.mpf(1) / 2)
            self.dchi = lambda s: -s * (1 + s * s) ** (-mp.mpf(3) / 2)
            self.support = None
            self.C = mp.pi / 8
        self.C_numeric = (2 * mp.quad(lambda s: self.dchi(s) ** 2, [0, 1]) if self.support else
                          2 * mp.quad(lambda s: self.dchi(s) ** 2, [0, 1, mp.inf]))

    def tmax(self, tau):
        """Largest cosmic time inside the support of chi_tau (or infinity)."""
        return t_of_lam(tau * self.support) if self.support else mp.inf

    def nodes(self, tau):
        tm = self.tmax(tau)
        if tm == mp.inf:
            return [0, 1, 4, mp.inf]
        return [0, tm / 4, tm / 2, 3 * tm / 4, tm]

    def I(self, tau):
        """int chi_tau^2 R_kk dlambda = int chi(lambda/tau)^2 (-2 omega Hdot) dt (even in t)."""
        f = lambda t: self.chi(lam(t) / tau) ** 2 * (-2 * omega(t) * hdot(t))
        return 2 * mp.quad(f, self.nodes(tau))

    def D(self, tau):
        """int 2 (chi_tau omega H - chi_tau')^2 dlambda, dlambda = dt/omega."""
        def f(t):
            s = lam(t) / tau
            return 2 * (self.chi(s) * omega(t) * hub(t) - self.dchi(s) / tau) ** 2 / omega(t)
        return 2 * mp.quad(f, self.nodes(tau))

    def g(self, tau):
        return tau * self.I(tau) / self.C + 1


def main():
    mode = parse_mode(description=__doc__)
    rec = Recorder('snec', 'snec', mode)
    loc3 = 'Sec. III (remark on the SNEC)'
    locE = 'Appendix E'
    # affine curvature radius: max_t |R_kk| = 2/3 at the bounce
    tt = np.linspace(0, 6, 60001)
    rkk = 2 * (1 + tt ** 2) ** (-1 / 3) * np.abs(1 - tt ** 2) / (3 * (1 + tt ** 2) ** 2)
    rmax = float(rkk.max())
    raff = rmax ** -0.5
    rec.add('max |R_kk| in omega_B^2/t_b^2 (attained at the bounce)', rmax - 2 / 3, None, locE,
            rule='zero', tol=1e-14)
    rec.add('affine curvature radius / lambda_b = sqrt(3/2)', raff - np.sqrt(1.5), None, locE, rule='zero',
            tol=1e-12)
    printed = dict(gaussian='1.527', bump='6.107', lorentzian='0.755')
    roots = {}
    for name in ('gaussian', 'bump', 'lorentzian'):
        w = Window(name)
        rec.add(f'C_chi ({name}) closed form vs quadrature', float(w.C - w.C_numeric), None, locE, rule='zero',
                tol=1e-20)
        # single crossing from holding to failing on a log grid
        grid = [mp.mpf(10) ** x for x in np.linspace(-2, 2, 41)]
        vals = [w.g(x) for x in grid]
        signs = [v > 0 for v in vals]
        crossings = sum(1 for a, b in zip(signs[:-1], signs[1:]) if a != b)
        i = next(k for k in range(len(vals) - 1) if vals[k] > 0 >= vals[k + 1])
        tc = mp.findroot(w.g, (grid[i], grid[i + 1]), solver='anderson')
        roots[name] = tc
        # identity (29): I = 2C/tau - D, evaluated independently at tau_c
        ident = w.I(tc) - (2 * w.C / tc - w.D(tc))
        rec.add(f'tau_c/lambda_b ({name})', float(tc), printed[name], locE)
        rec.add(f'single crossing from holding to failing ({name}, tau in [0.01, 100] lambda_b)',
                crossings == 1 and vals[0] > 0, None, locE, rule='true')
        rec.add(f'identity (29) at tau_c ({name}): I - (2C/tau - D)', float(ident), None,
                f'{locE}; Eq. (29)', rule='zero', tol=1e-20)
        rec.add(f'tau_c / affine curvature radius ({name})', float(tc) / raff, None, loc3, rule='info')
        rec.data[name] = dict(tau_c_over_lambda_b=float(tc), C_chi=float(w.C),
                              tau_c_over_curvature_radius=float(tc) / raff)
    rec.add('tau_c (Gaussian), two digits', float(roots['gaussian']), '1.53', loc3)
    rec.add('tau_c (Gaussian) / affine curvature radius', float(roots['gaussian']) / raff, '1.25', loc3)
    rec.add('other windows: smallest tau_c', float(min(roots.values())), '0.76', loc3)
    rec.add('other windows: largest tau_c', float(max(roots.values())), '6.1', loc3)
    rec.add('crossing in curvature radii: smallest', float(min(roots.values())) / raff, '0.6',
            'Sec. III (version with merged edits, phase6/build_test)')
    rec.add('crossing in curvature radii: largest', float(max(roots.values())) / raff, '5',
            'Sec. III (version with merged edits, phase6/build_test)')
    # the isotropic bounce is the member q = 1/3 of a ~ (1 + t^2/t_b^2)^(q/2)
    q = 2 * SIXTH
    rec.add('isotropic LQC bounce is the member q = 1/3 of a ~ (1+t^2/t_b^2)^(q/2)', float(q), '0.333333', loc3)
    # t_b in Planck units (rho_c = 0.41 rho_P)
    ell = mp.sqrt(3 / (8 * mp.pi * mp.mpf('0.41')))
    rec.add('t_b/t_P for rho_c = 0.41 rho_P', float(ell / 3), '0.18', loc3)
    return finish(rec, scripts=[__file__])


if __name__ == '__main__':
    sys.exit(main())


==> anc/SM_code/topology/run_topology.py <==
r"""The frozen two-torus dS_2 x T^2 (Sec. V C, Eq. (44)) and the toroidal statements of Appendix D.

    ds^2 = -dt^2 + cosh^2(mu t) dz^2 + a_T^2 (dx^2 + dy^2),  x, y of unit period.

Checks (mpmath curvature from the metric; lattice sums from casimir/lattice.py):
  A  Einstein tensor, source matching rho_Lambda = |rho_C|, mu^2 = 16 pi G |rho_C|, G_00 = 0,
     the single saturated line [dz] and R_kk = -mu^2 P_perp^2 on winding rays;
  B  breathing mode: torus side a_T (1 + eps sinh mu t) from the nonlinear equations;
  C  shape modes of the square torus: late-time rates 1.18 mu (periodic bosons) and
     1.94 mu (antiperiodic fermions) of rectangular deformations; rhombic ones decay;
  D  tilted family on rectangular tori: frame Einstein tensor and the largest aspect ratios
     1.306 (periodic bosons) and 1.129 (antiperiodic fermions) with alpha^2 > 0;
  E  chronology of winding rays (constant h(L, .)) and the z-periodic variant P >= 2 pi/mu;
  F  trace anomaly mu^4/(1440 pi^2) per conformal scalar.
Run:  python topology/run_topology.py [--quick]     (modes identical; about 1 min)
Output: results/topology/topology.json
"""
from __future__ import annotations

import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))

import mpmath as mp                                   # noqa: E402
import numpy as np                                    # noqa: E402
from scipy.integrate import quad, solve_ivp           # noqa: E402

from smcommon import Recorder, finish, parse_mode     # noqa: E402
from smcommon.curvature import curvature, quadratic_invariants, contract   # noqa: E402
from casimir import lattice as L                      # noqa: E402

mp.mp.dps = 40


def ds2t2(mu, aT):
    return lambda t: mp.diag([-1, mp.cosh(mu * t) ** 2, aT ** 2, aT ** 2])     # (t, z, x, y)


# ----------------------------------------------------------------------------- A
def part_a(rec):
    loc = 'Sec. V C, Eq. (44)'
    mu, aT = mp.mpf('0.7'), mp.mpf('1.3')
    g = ds2t2(mu, aT)
    worst = worst_kk = mp.mpf(0)
    p = [mp.mpf('0.4'), mp.mpf('-1.1'), mp.mpf('0.6')]        # winding covector (p_z, p_x, p_y)
    for t in (mp.mpf('-2.2'), mp.mpf('0'), mp.mpf('0.45'), mp.mpf('3.1')):
        cv = curvature(g, t)
        G = cv['einstein_mixed']
        target = [0, 0, -mu ** 2, -mu ** 2]
        worst = max(worst, max(abs(G[i, i] - target[i]) for i in range(4)),
                    max(abs(G[i, j]) for i in range(4) for j in range(4) if i != j))
        c2 = mp.cosh(mu * t) ** 2
        om = mp.sqrt(p[0] ** 2 / c2 + (p[1] ** 2 + p[2] ** 2) / aT ** 2)
        k = [om, p[0] / c2, p[1] / aT ** 2, p[2] / aT ** 2]
        perp2 = (p[1] ** 2 + p[2] ** 2) / aT ** 2
        worst_kk = max(worst_kk, abs(contract(cv['ricci'], k, k) + mu ** 2 * perp2))
        if t == 0:
            g00 = cv['einstein'][0, 0]
    rec.add('G^t_t = G^z_z = 0, G^x_x = G^y_y = -mu^2 (max residual)', float(worst), None, loc, rule='zero',
            tol=1e-28)
    rec.add('G_00 = 0', float(g00), None, loc, rule='zero', tol=1e-28)
    rec.add('winding rays: R_kk + mu^2 P_perp^2 = 0, so I_p^ind = -infinity', float(worst_kk), None, loc,
            rule='zero', tol=1e-28)
    # source: Casimir T = |rho_C| diag(1,1,-1,-1) plus Lambda, T^mu_nu = -rho_Lambda delta
    kap = mp.mpf(1)               # 8 pi G = 1
    rhoC = mp.mpf('0.25')
    rhoL = rhoC                   # claimed
    mu2 = 2 * kap * rhoC          # claimed mu^2 = 16 pi G |rho_C|
    T = [rhoC - rhoL, rhoC - rhoL, -rhoC - rhoL, -rhoC - rhoL]
    G = [0, 0, -mu2, -mu2]
    rec.add('source matching: rho_Lambda = |rho_C| and mu^2 = 16 pi G |rho_C|',
            float(max(abs(G[i] - kap * T[i]) for i in range(4))), None, loc, rule='zero', tol=1e-30)
    # only saturated line [dz]: K = diag(H, 0, 0) has rank one for t != 0
    rng = np.random.default_rng(20261111)
    worst_sat = 0.
    smallest = np.inf
    for t in (-1.7, 0.6, 2.4):
        H = float(mu) * np.tanh(float(mu) * t)
        a = np.array([np.cosh(float(mu) * t), float(aT), float(aT)])
        K = np.diag([H, 0, 0])
        for pp in [np.array([1., 0, 0])] + [rng.normal(size=3) for _ in range(200)]:
            q = pp / a
            q /= np.linalg.norm(q)
            P = np.eye(3) - np.outer(q, q)
            F = np.sum((P @ K @ P) ** 2)
            if pp[1] == 0 and pp[2] == 0:
                worst_sat = max(worst_sat, F)
            else:
                smallest = min(smallest, F / H ** 2)
    rec.add('[dz] is saturated (tr B^2 = 0 along p = dz)', worst_sat, None, loc, rule='zero', tol=1e-28)
    rec.add('every other sampled covector has tr B^2 > 0 at t != 0', bool(smallest > 0), None, loc, rule='true')
    rec.add('null completeness: omega_p <= (p_z^2 + p_perp^2/a_T^2)^(1/2) is bounded', True, None, loc,
            rule='true', note='omega_p^2 = p_z^2/cosh^2(mu t) + p_perp^2/a_T^2')
    # corrections of relative order mu^2 a_T^2 = 16 pi G |rho_C| a_T^2 ~ N l_P^2/a_T^2
    rec.add('mu^2 a_T^2 per field (in l_P^2/a_T^2): 16 pi x 0.3053', float(16 * mp.pi * mp.catalan / 3), None,
            'Sec. V C', rule='info')


# ----------------------------------------------------------------------------- B
def part_b(rec):
    """Nonlinear Bianchi I equations for h = diag(a^2, l^2, l^2) with the adiabatic Casimir
    stress c/l^4 of the square torus plus Lambda; units mu = a_T = 1, so 8 pi G c = 8 pi G rho_L = 1/2.
    Hdot_i + theta H_i = kappa (P_i + (rho - sum P)/2), with (rho - sum P)/2 = 2 rho_L (traceless
    Casimir stress), and the constraint 2 H_a H_l + H_l^2 = kappa rho."""
    loc = 'Sec. V C ("the torus size grows as sinh mu t")'
    kc = kL = .5

    def rhs(t, y):
        la, ll, Ha, Hl = y
        l4 = np.exp(-4 * ll)
        th = Ha + 2 * Hl
        return [Ha, Hl, kL + kc * l4 - th * Ha, kL - kc * l4 - th * Hl]
    out = {}
    for eps in (1e-6, 1e-7, -1e-7):
        y0 = [0., 0., -eps / 2, eps]         # constraint at t = 0: 2 H_a eps + eps^2 = 0 -> H_a = -eps/2
        ts = np.linspace(0, 4, 81)
        sol = solve_ivp(rhs, (0, 4), y0, t_eval=ts, method='DOP853', rtol=1e-13, atol=1e-20)
        dl = np.expm1(sol.y[1])
        rel = np.max(np.abs(dl[1:] / (eps * np.sinh(ts[1:])) - 1))
        con = np.max(np.abs(2 * sol.y[2] * sol.y[3] + sol.y[3] ** 2 - (kL - kc * np.exp(-4 * sol.y[1]))))
        out[f'eps={eps:g}'] = dict(max_relative_deviation_from_sinh=float(rel), constraint=float(con))
    rec.data['breathing'] = out
    d6 = out['eps=1e-06']['max_relative_deviation_from_sinh']
    d7 = out['eps=1e-07']['max_relative_deviation_from_sinh']
    rec.add('breathing mode: max |(l/a_T - 1)/(eps sinh mu t) - 1| for eps = 1e-7, t <= 4/mu', d7, None, loc,
            rule='zero', tol=1e-5)
    rec.add('breathing mode: the deviation is O(eps): (dev(1e-6)/dev(1e-7))/10 - 1', d6 / d7 / 10 - 1,
            None, loc, rule='zero', tol=1e-2, note='linear solution exactly C sinh(mu t); the residual is nonlinear')
    rec.add('breathing mode: constraint preserved', max(v['constraint'] for v in out.values()), None, loc,
            rule='zero', tol=1e-12)


# ----------------------------------------------------------------------------- C
def part_c(rec):
    loc = 'Appendix D ("rectangular deformations of the square grow ... rhombic ones decay")'
    res = {}
    for label, g, alt in (('periodic bosons', 1, False), ('antiperiodic fermions', -2, True)):
        Z0 = L.epstein2(1, 0, 1, alt)
        c2r = mp.diff(lambda e: L.epstein2(mp.e ** e, 0, mp.e ** (-e), alt), 0, 2) / 2
        c2h = mp.diff(lambda e: L.epstein2(mp.cosh(e), mp.sinh(e), mp.cosh(e), alt), 0, 2) / 2
        # independent direct sums of the kernels 3(m^2-n^2)^2/q^4 - 1/q^2 and 3(2mn)^2/q^4 - 1/q^2
        R = 1500
        m = np.arange(-R, R + 1, dtype=np.float64)
        dr = dh = 0.
        for mi in m:
            n = m
            q = mi * mi + n * n
            mask = (q > 0) & (q <= R * R)
            qm, nm = q[mask], n[mask]
            w = np.where(((int(mi) + nm.astype(np.int64)) % 2) == 0, 1., -1.) if alt else 1.
            dr += np.sum(w * (3 * (mi * mi - nm * nm) ** 2 / qm ** 4 - 1 / qm ** 2))
            dh += np.sum(w * (3 * (2 * mi * nm) ** 2 / qm ** 4 - 1 / qm ** 2))
        if not alt:
            dr += .5 * np.pi / R ** 2
            dh += .5 * np.pi / R ** 2
        kr = 2 * c2r / Z0
        kh = 2 * c2h / Z0
        lam_r = (-1 + mp.sqrt(1 + 4 * kr)) / 2
        disc_h = 1 + 4 * kh

        def fit(k):
            sol = solve_ivp(lambda t, y: [y[1], -np.tanh(t) * y[1] + k * y[0]], (0, 30), [0., 1.],
                            method='DOP853', rtol=1e-12, atol=1e-14, dense_output=True)
            tt = np.linspace(20, 30, 101)
            return float(np.polyfit(tt, np.log(np.abs(sol.sol(tt)[0])), 1)[0])
        res[label] = dict(Z0=float(Z0), C2_rect=float(c2r), C2_rhomb=float(c2h), k_rect=float(kr),
                          k_rhomb=float(kh), rate_rect=float(lam_r), rate_rect_ode_fit=fit(float(kr)),
                          direct_C2_rect=dr, direct_C2_rhomb=dh)
        rec.add(f'{label}: C2_rect + C2_rhomb - Z0 (termwise identity)', float(c2r + c2h - Z0), None, loc,
                rule='zero', tol=1e-15)
        rec.add(f'{label}: C2_rect, Chowla-Selberg vs direct sum (relative)', abs(dr / float(c2r) - 1), None, loc,
                rule='zero', tol=1e-6)
        rec.add(f'{label}: rhombic k < -1/4 (decaying oscillation, Re lambda = -mu/2)', bool(disc_h < 0), None,
                loc, rule='true')
        rec.add(f'{label}: ODE fit of the late-time rate vs (-1 + sqrt(1+4k))/2', abs(res[label]['rate_rect_ode_fit']
                - float(lam_r)), None, loc, rule='zero', tol=1e-3)
    rec.add('rectangular growth rate, periodic bosons (units of mu)', res['periodic bosons']['rate_rect'], '1.18', loc)
    rec.add('rectangular growth rate, antiperiodic fermions (units of mu)', res['antiperiodic fermions']['rate_rect'],
            '1.94', loc)
    rec.data['shape_modes'] = res


# ----------------------------------------------------------------------------- D
def part_d(rec):
    loc = 'Appendix D (tilted family)'
    a0, al, v0, b0 = mp.mpf('1.2'), mp.mpf('0.8'), mp.mpf('0.35'), mp.mpf('-0.4')
    a = lambda t: a0 * mp.cosh(al * t)
    b = lambda t: b0 + 2 * a0 * v0 / al * mp.sinh(al * t)

    def gfun(t):        # coordinates (t, x, y, z): x non-compact (p = dx), tilt along y
        g = mp.matrix(4, 4)
        g[0, 0] = -1
        g[1, 1] = a(t) ** 2 + b(t) ** 2
        g[1, 2] = g[2, 1] = b(t)
        g[2, 2] = 1
        g[3, 3] = 1
        return g
    worst = mp.mpf(0)
    for t in (mp.mpf('-1.4'), mp.mpf('0.3'), mp.mpf('2.0')):
        cv = curvature(gfun, t)
        u = [1, 0, 0, 0]
        Ey = [0, 0, 1, 0]
        Ez = [0, 0, 0, 1]
        q = [0, 1 / a(t), -b(t) / a(t), 0]
        G = cv['einstein']
        v2 = v0 ** 2
        expect = {('u', 'u'): -v2, ('q', 'q'): v2, ('Ey', 'Ey'): -al ** 2 - 3 * v2, ('Ez', 'Ez'): -al ** 2 - v2,
                  ('Ey', 'Ez'): 0, ('Ey', 'q'): 0, ('Ez', 'q'): 0, ('u', 'q'): 0, ('u', 'Ey'): 0}
        fr = dict(u=u, q=q, Ey=Ey, Ez=Ez)
        for (i, j), e in expect.items():
            worst = max(worst, abs(contract(G, fr[i], fr[j]) - e))
    rec.add('frame Einstein tensor of the tilted family: 8 pi G (rho, P_q, P_tilt, P_other) = '
            '(-v0^2, v0^2, -alpha^2 - 3 v0^2, -alpha^2 - v0^2)', float(worst), None, loc, rule='zero', tol=1e-28)
    # source matching with Casimir (rho_C, P_short, P_long) plus Lambda: closed relations
    rows = []
    roots = {}
    for label, g, alt in (('periodic bosons', 1, False), ('antiperiodic fermions', -2, True)):
        cache = {}

        def stress(r):
            if r not in cache:
                cache[r] = L.rect_stress(r, g, alt)
            return cache[r]

        def alpha2(r):
            rho, Ps, Pl, _, _ = stress(r)
            return -rho + Ps - 2 * Pl                       # alpha^2/(8 pi G) in short-side units
        grid = [mp.mpf(1) + mp.mpf(i) / 50 for i in range(0, 21)]
        vals = [alpha2(r) for r in grid]
        i = next(k for k in range(len(vals)) if vals[k] < 0)
        rstar = mp.findroot(alpha2, (grid[i - 1], grid[i]), solver='anderson')
        roots[label] = rstar
        sign_ok = all(stress(r)[2] >= stress(r)[1] for r in grid[1:i])
        rows.append(dict(field=label, r_star=float(rstar), alpha2_at_1=float(vals[0])))
        rec.add(f'{label}: v0^2 = 4 pi G (P_long - P_short) >= 0 below the threshold (tilt along the short side)',
                sign_ok, None, loc, rule='true')
    rec.add('largest aspect ratio with alpha^2 > 0, periodic bosons', float(roots['periodic bosons']), '1.306', loc)
    rec.add('largest aspect ratio with alpha^2 > 0, antiperiodic fermions', float(roots['antiperiodic fermions']),
            '1.129', loc)
    sq = L.rect_stress(1, 1, False)
    rec.add('square torus limit: alpha^2 = mu^2 = 16 pi G |rho_C|', float((-sq[0] + sq[1] - 2 * sq[2]) - 2 * (-sq[0])),
            None, loc, rule='zero', tol=1e-25)
    rec.data['tilted_family'] = rows
    # null completeness: omega_p bounded because 1/a and b/a are bounded
    tt = np.linspace(-40, 40, 8001)
    an = float(a0) * np.cosh(float(al) * tt)
    bn = float(b0) + 2 * float(a0 * v0 / al) * np.sinh(float(al) * tt)
    rec.add('tilted family: sup |b/a| <= 2 v0/alpha + |b0|/a0 (omega_p bounded, null complete)',
            bool(np.max(np.abs(bn / an)) <= 2 * float(v0 / al) + abs(float(b0 / a0)) + 1e-12), None, loc, rule='true')


# ----------------------------------------------------------------------------- E
def sech(x):
    x = np.abs(x)
    return 2 * np.exp(-x) / (1 + np.exp(-2 * x))


def part_e(rec):
    loc = 'Appendix D (chronology on the cover)'
    mu, aT = 1.0, 1.0

    def omega(p, t):
        return np.sqrt(p[0] ** 2 * sech(mu * t) ** 2 + (p[1] ** 2 + p[2] ** 2) / aT ** 2)

    def hinv_p(p, t):
        return np.array([p[0] * sech(mu * t) ** 2, p[1] / aT ** 2, p[2] / aT ** 2])

    def t_after(p, t1, s):
        """cosmic time reached after affine separation s from t1 (dt/dlambda = omega)."""
        sol = solve_ivp(lambda lam, y: [omega(p, y[0])], (0, s), [t1], rtol=1e-12, atol=1e-13)
        return sol.y[0, -1]

    def margin(p, Lv, t1, s, xi):
        """xi(X + L) - int omega_xi dt over the generator segment of affine length s."""
        t2 = t_after(p, t1, s)
        X = np.array([quad(lambda t: hinv_p(p, t)[i] / omega(p, t), t1, t2, epsabs=1e-13, epsrel=1e-12)[0]
                      for i in range(3)])
        reach = quad(lambda t: omega(xi, t), t1, t2, epsabs=1e-13, epsrel=1e-12)[0]
        return float(xi @ (X + Lv) - reach)
    worst_sep = np.inf
    worst_time = -np.inf
    cases = [((0.0, 1.0, 0.0), (0, -1, 0)), ((1.0, 1.0, 1.0), (0, -1, 0)), ((2.0, 1.0, -2.0), (0, -1, 0)),
             ((1.0, 1.0, 1.0), (0, -1, -1))]
    for p, Lv in cases:
        p = np.array(p)
        Lv = np.array(Lv, float)
        hLL = aT ** 2 * (Lv[1] ** 2 + Lv[2] ** 2)
        pL = float(p @ Lv)
        sstar = hLL / (2 * abs(pL))
        ell = np.array([0., aT ** 2 * Lv[1], aT ** 2 * Lv[2]])
        for t1 in (-2.0, 0.0, 1.5):
            for f in (0.5, 0.99):           # below threshold: the covector xi = p + ell/s separates
                s = f * sstar
                worst_sep = min(worst_sep, margin(p, Lv, t1, s, p + ell / s))
            for f in (1.01, 2.0):           # above threshold: Lemma 5 curve has negative norm
                s = f * sstar
                worst_time = max(worst_time, 2 * pL / s + hLL / s ** 2)
    rec.add('below min h(L,L)/(2|p(L)|): smallest margin xi(X+L) - int omega_xi dt of xi = p + h(L,.)/s',
            worst_sep, None, loc, rule='info')
    rec.add('below the threshold the covector xi = p + h(L,.)/s violates Eq. (D2) (not chronologically related)',
            bool(worst_sep >= -1e-10), None, loc, rule='true')
    rec.add('above the threshold: tangent norm 2p(L)/s + h(L,L)/s^2 < 0 (timelike shortcut, Lemma 5)',
            bool(worst_time < 0), None, loc, rule='true')
    # z periodic with period P: conformal range of dS_2 is pi/mu; achronal iff P >= 2 pi/mu
    eta = quad(lambda t: sech(mu * t), -np.inf, np.inf, epsabs=1e-14)[0]
    rec.add('conformal range int dt/cosh(mu t) - pi/mu', eta - np.pi / mu, None,
            'Appendix D ("achronal iff P >= 2 pi/mu")', rule='zero', tol=1e-12)
    # Lemma 5 integral for L = -P e_z: int dlambda/h(L,L) = pi/(mu P^2) > 1/(2P) iff P < 2 pi/mu
    crit = []
    for P in (0.9 * 2 * np.pi, 0.999 * 2 * np.pi, 1.001 * 2 * np.pi, 1.1 * 2 * np.pi):
        lhs = quad(lambda t: sech(mu * t) / P ** 2, -np.inf, np.inf, epsabs=1e-14)[0]  # dlambda/h(L,L)
        crit.append((P < 2 * np.pi / mu) == (lhs > 1 / (2 * P)))
    rec.add('z periodic: shortcut condition (D1) holds exactly for P < 2 pi/mu', all(crit), None, 'Appendix D',
            rule='true')


# ----------------------------------------------------------------------------- F
def part_f(rec):
    loc = 'Appendix F (trace anomaly on Eq. (44))'
    mu, aT = mp.mpf('0.9'), mp.mpf('1.7')
    cv = curvature(ds2t2(mu, aT), mp.mpf('0.6'))
    inv = quadratic_invariants(cv)
    trace = (inv['weyl_squared'] / 120 - inv['euler'] / 360) / (16 * mp.pi ** 2)
    rec.add('Weyl^2 - (4/3) mu^4', float(inv['weyl_squared'] - mp.mpf(4) / 3 * mu ** 4), None, loc, rule='zero',
            tol=1e-25)
    rec.add('Euler density', float(inv['euler']), None, loc, rule='zero', tol=1e-25)
    rec.add('<T^mu_mu> (c = 1/120, a = 1/360, R constant) - mu^4/(1440 pi^2)',
            float(trace - mu ** 4 / (1440 * mp.pi ** 2)), None, loc, rule='zero', tol=1e-28)


def main():
    mode = parse_mode(description=__doc__)
    rec = Recorder('topology', 'topology', mode)
    for part in (part_a, part_b, part_c, part_d, part_e, part_f):
        part(rec)
        print(f'  {part.__name__} done', flush=True)
    return finish(rec, scripts=[__file__, L.__file__])


if __name__ == '__main__':
    sys.exit(main())

